Elliptic Curves over Real Quadratic Fields are Modular

We prove that all elliptic curves defined over real quadratic fields are modular.

==> anc/Qsqrt5.m <==

// Want to prove the modularity of elliptic curves defined over
// K=\Q(\sqrt{5}). For this it is enough to show that the non-cuspidal
// K-points on the following modular curves are modular:


// X(d7)
// X(e7)
// X(b3,b7) = X_0(21)
// X(s3,b7) = X_0(63)/w_9

Qx<x>:=PolynomialRing(Rationals());
K<t>:=NumberField(x^2-5);

// =============================================================

// X(d7) over K=Q(\sqrt{5})

X:=HyperellipticCurve(-7*(x^4 - 10*x^3 + 27*x^2 - 10*x - 27));
// This is the curve X=X(d7) (see the file Xd7.m)
pt1:=X![5/2,7/4];
pt2:=X![5/2,-7/4];
// where we showed that the only two rational points on X are these.

E:=MinimalModel(EllipticCurve(X,pt1)); // A minimal Weierstrass
					// model obtained by sending pt1
					// to infinity.

assert CremonaReference(E) eq "49a3"; 
assert Rank(E) eq 0;
assert #TorsionSubgroup(E) eq 2; // Confirming that X has exactly two rational
				// points.

assert Rank(QuadraticTwist(E,5)) eq 0; // Hence Rank(E/K)=0.

EK:=ChangeRing(E,K);
assert #TorsionSubgroup(EK) eq 2;

// Thus E(K) consists of two points. These are the two
// rational points on E! Thus X(K)=X(\Q).
// So all the K-points on X(d7) are modular.

//=========================================================

// X(e7) over K=\Q(\sqrt{5})


X:=HyperellipticCurve(7*(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11));
// This is the curve X=X(e7) (see the file Xe7.m)
pt1:=X![-1/3,14/9];
pt2:=X![-1/3,-14/9];
// where we showed that the only two rational points on X are these.

E:=MinimalModel(EllipticCurve(X,pt1)); // A minimal Weierstrass
					// model obtained by sending pt1
					// to infinity.

assert CremonaReference(E) eq "49a4"; 
assert Rank(E) eq 0;
assert #TorsionSubgroup(E) eq 2; // Confirming that X has exactly two rational
				// points.

assert Rank(QuadraticTwist(E,5)) eq 0; // Hence Rank(E/K)=0.

EK:=ChangeRing(E,K);
assert #TorsionSubgroup(EK) eq 2;

// Thus E(K) consists of two points. These are the two
// rational points on E! Thus X(K)=X(\Q).
// So all the K-points on X(e7) are modular.

// ===================================================

// X(b3,b7) over K=\Q(\sqrt{5})

X:=SmallModularCurve(21);  // X_0(21)=X(b3,b7)
assert CremonaReference(X) eq "21a1";
assert Rank(X) eq 0;
assert Rank(QuadraticTwist(X,5)) eq 0; // Hence rank(X/K) =0

XK:=ChangeRing(X,K);
assert IsIsomorphic(TorsionSubgroup(X),AbelianGroup([2,4]));
assert IsIsomorphic(TorsionSubgroup(XK),AbelianGroup([2,4]));
// Thus: all K-points on X are in fact \Q-points
// and the Mordell--Weil group is isomorphic to \Z/2 \times \Z/4
T,phi:=TorsionSubgroup(X);
T:=[phi(t) : t in T];  // all the K-points on X_0(21)
assert #T eq 8;

cusps:=&cat[CuspPlaces(X,21,d) : d in [1,3,7,21]];
noncusps:=[p : p in T | Place(p) notin cusps];
assert #noncusps eq 4;

jinvs:=[jInvariant(p,21) : p in noncusps];
assert Set(jinvs) eq { -189613868625/128, 3375/2, -1159088625/2097152, -140625/8 };

// Since all the j-invariants of the K-points are rational,
// they are already known to be modular.

// =================================================================


// X=X(s3,b7)=X_0(63)/w_9 over K=\Q(\sqrt{5})
// We shall not determine all the K-points on X.
// Instead we consider Y=X_0(63)/<w_9,w_7>. This is quotient
// of X. We show that this quotient is precisely
// the elliptic curve 21A1. Since all the K-points
// on 21A1 are \Q-points (see above), the image of
// X(K) ---> Y(K)
// belongs to Y(\Q). Thus any point K-point on X
// is related to its conjugate by w_7. It follows that
// it corresponds to a \Q-curve, and hence is modular. 

X063:=SmallModularCurve(63);
p0:=X063![0,1,0];
assert Genus(X063) eq 5;
w9:=AtkinLehnerInvolution(X063,63,9);
w7:=AtkinLehnerInvolution(X063,63,7);
Y:=CurveQuotient(AutomorphismGroup(X063,[w7,w9])); // X_0(63)/<w_7,w_9>
assert Genus(Y) eq 1;


X,toX:=CurveQuotient(AutomorphismGroup(X063,[w9]));  // X(s3,b7)=X_0(63)/w_9
assert IsHyperelliptic(X) eq true;
assert Genus(X) eq 3;  // which is a genus 3 hyperelliptic curve.
A,mu:=AutomorphismGroup(X);
A:=[mu(a) : a in A];
A:=[ a : a in A | Genus(CurveQuotient(AutomorphismGroup(X,[a]))) eq 1];
assert #A eq 1;
a:=A[1];  // a must be w_7
Y,pi:=CurveQuotient(AutomorphismGroup(X,[a])); //Y= X_0(63)/<w_7,w_9>
p1:=pi(toX(p0));
E,psi:=EllipticCurve(Y,p1);
assert CremonaReference(E) eq "21a1";  // Y is isomorphic 21A1 

assert Rank(E) eq 0;
assert Rank(QuadraticTwist(E,5)) eq 0;
assert IsIsomorphic(TorsionSubgroup(E),AbelianGroup([2,4]));
EK:=ChangeRing(E,K);
assert IsIsomorphic(TorsionSubgroup(EK),AbelianGroup([2,4])); 

// Thus every K-point on E (and hence Y) is a \Q-point. This completes
// the proof.



==> anc/README <==


This directory contains MAGMA scripts for the verification of the
computations in the paper:

"Elliptic Curves over Real Quadratic Fields are Modular",
by Nuno Freitas, Bao Le Hung, Samir Siksek.

====================================================

gl.m      	For p=3,5,7, determines the odd irreducible subgroups
	  	of GL_2(F_p) having surjective determinant, and whose
		intersection with SL_2(F_p) is absolutely reducible.

====================================================

Xb3b5.m   	Checks the correctness of the model for X(b3,b5)=X_0(15) 
	 	 and j-map X(b3,b5) --> X(1) given by the MAGMA 
	  	"small curves database".

===================================================

Xs3b5.m   	Gives a model for X(s3,b5) and the j-map.

==================================================

Xd7.m     	Derives a model for X(d7) and the j-map, 
		and verifies that they are equivalent to 
		the model and j-map given by Elkies.

==================================================

Xe7.m     	Derives a model for X(e7) and the j-map.

==================================================

Xb5b7.m   	Computations on X(b5,b7)

==================================================

Xb3s5.m   	Computations on X(b3,s5)

=================================================

Xs3s5.m	  	Computations on X(s3,s5)

=================================================

Qsqrt5.m  	Computations for showing that elliptic curves 
		over $\Q(\sqrt{5})$ are modular.

=================================================

sieve.m        A sieve for quadratic points on
	       X(b3,b5,d7)
	       X(s3,b5,d7)
	       X(b3,b5,e7)
               X(s3,b5,e7)


==> anc/Xb3b5.m <==



// Let X:=X(b3,b5)=X_0(15). We will verify the correctness
// of the model and j-map on X given by the MAGMA Small Modular Curves database.
// (We do this since no reference is given for the j-map in the
// MAGMA documentation).

// In this case the genus is 1 and so 
// the canonical map does not give an embedding.
// We shall instead have rely on higher weight cusp forms.

// For now let \Gamma be a congruence subgroup of SL_2(\Z)
// and let X be the corresponding (compactified) modular curve,
// and write g for the genus of X.
// Let m \ge 3, and let f_1,\dots, f_t be a basis for 
// S_m(\Gamma). Assume that t \ge g+2. Then
// by G. Moic, "On embeddings of modular curves in projective spaces",
// Theorem 3.3, the map
// z :-> (f_1(z),\dots,f_t(z))
// induces an embedding of X into \P^{t-1}.


// We now return to X=X(b3,b5)=X_0(15)
S:=CuspForms(15,2);
assert Dimension(S) eq 1;
// Thus X has genus 1. 

S:=CuspForms(15,4); 
assert Dimension(S) eq 4;
// This satisfies the bound dim(S) \ge g+2.
// Hence a basis for S gives an embedding of X in P^3.


R<[x]>:=PolynomialRing(Rationals(),4);
eqn1:=x[1]*x[3] - x[2]^2 + 2*x[2]*x[4] - 2*x[3]^2 + 4*x[3]*x[4] - x[4]^2;
eqn2:=x[1]*x[4] - x[2]*x[3] + x[2]*x[4] + 4*x[3]*x[4] - 2*x[4]^2;

// We will show that eqn1, eqn2 cut out the image of X in P^3.

k:=8;                   // Weight of eqn1, eqn2 evaluated at a basis
			// of cuspforms of level 4.
m:=15*(1+1/3)*(1+1/5);  // Index of Gamma_0(15) in SL_2(\Z).

hecke:=Ceiling(m*k/12);  // Hecke=Sturm bound.

Bexp:=[qExpansion(S.i,hecke+10) : i in [1..4]]; // q-expansions
						// of basis for S
						// up to precision hecke+10.
assert Valuation(Evaluate(eqn1,Bexp)) gt hecke;
assert Valuation(Evaluate(eqn2,Bexp)) gt hecke;

// Thus eqn1=0 and eqn2=0 contain the image of X.

P:=ProjectiveSpace(R);
X:=Curve(P,[eqn1,eqn2]);
assert IsSingular(X) eq false;
assert Genus(X) eq 1;
assert IsIrreducible(X);

// Hence eqn1=eqn2=0 define X in P^3.

jnum:=-x[1]^6 - 714*x[1]^5*x[2] - 174969*x[1]^4*x[2]^2 - 15885364*x[1]^3*x[2]^3 - 
    296863926*x[1]^2*x[2]^4 - 2404683972*x[1]*x[2]^5 - 10308218600*x[2]^6 - 
    25891622028*x[2]^5*x[3] - 39146661507*x[2]^4*x[3]^2 - 
    44174739678*x[2]^3*x[3]^3 - 181400389479*x[2]^2*x[3]^4 - 
    128154475788*x[2]*x[3]^5 + 251612254876*x[2]*x[3]^4*x[4] - 
    613581565922*x[2]*x[3]^3*x[4]^2 + 287663070740*x[2]*x[3]^2*x[4]^3 + 
    949399589384*x[2]*x[3]*x[4]^4 + 72647360040*x[2]*x[4]^5 - 
    218711265561*x[3]^6 + 44729522298*x[3]^5*x[4] + 488906458767*x[3]^4*x[4]^2 -
    3122600785500*x[3]^3*x[4]^3 + 2449201220690*x[3]^2*x[4]^4 - 
    102896056670*x[3]*x[4]^5 - 59865673119*x[4]^6;

jden:=-x[1]^5*x[2] + 30*x[1]^4*x[2]^2 - 405*x[1]^3*x[2]^3 + 3195*x[1]^2*x[2]^4 - 
    15791*x[1]*x[2]^5 + 46743*x[2]^6 - 56172*x[2]^5*x[3] - 114344*x[2]^4*x[3]^2 
    + 391694*x[2]^3*x[3]^3 + 725811*x[2]^2*x[3]^4 - 5697673*x[2]*x[3]^5 + 
    9656137*x[2]*x[3]^4*x[4] - 5106526*x[2]*x[3]^3*x[4]^2 + 
    1309321*x[2]*x[3]^2*x[4]^3 - 3882779*x[2]*x[3]*x[4]^4 - 223628*x[2]*x[4]^5 +
    5000*x[3]^6 + 34008730*x[3]^5*x[4] - 81251468*x[3]^4*x[4]^2 + 
    61888012*x[3]^3*x[4]^3 - 11924202*x[3]^2*x[4]^4 + 806573*x[3]*x[4]^5 + 
    189857*x[4]^6;

assert IsHomogeneous(jnum);
assert IsHomogeneous(jden);

// We claim that jnum/jden gives the j-map X-->X(1).
// To do this we show that jnum(Bexp)-jden(Bexp)*j(q) is zero to the 
// necessary Hecke bound, which is now larger at the weights of the
// modular forms are 6x4=24

k:=24;
hecke:=Ceiling(m*k/12);  // New Hecke=Sturm bound.
Qq<q>:=PowerSeriesRing(Rationals(), hecke+30);

Bexp:=[Qq!qExpansion(S.i,hecke+30) : i in [1..4]]; // q-expansions
						// of basis for S
						// up to precision hecke+30.
j:=jInvariant(q);   // q^-1+744+...

assert Valuation(Evaluate(jnum,Bexp) -j*Evaluate(jden,Bexp) ) gt hecke;

// This shows that jnum/jden is the j-map on X.

K:=FunctionField(X);
jX:=K!(jnum/jden);


pt:=X![1,0,0,0];
E,phi:=EllipticCurve(X,pt);
assert CremonaReference(E) eq "15a1";  // X_0(15) !

// Now we check the model for X_0(15) and the j-map 
// in the MAGMA small curves database.

Y:=SmallModularCurve(15);
jY:=FunctionField(Y)!jInvariant(Y,15);

tf,mu:=IsIsomorphic(E,Y);

assert tf;
assert Pullback(phi,Pullback(mu,jY)) eq jX;

// Thus MAGMA's j-map agrees with our own.


==> anc/Xb3s5.m <==

// We give a model for X=X(b3,s5) (isomorphic to X_0(75)/w_{25})
// (together with a proof of the model's correctness)
// and we determine \Sym^{(2)}(X)(\Q) 


S:=CuspForms(75);
V:=Eigenspace(AtkinLehnerOperator(S,25),1);   
B:=Basis(V);
B:=[Eltseq(b) : b in B];
B:=[&+[b[i]*S.i : i in [1..#b]] : b in B];  // B is a basis for +1 eigenspace
						// for w_{25} acting on S_2(75).
						// Thus the elements of B are 
						// holomorphic differentials on
						// X_0(75)/w_{25}.

assert #B eq 3;
// Hence X has genus 3.

// We now write down an equation for X

R<[x]>:=PolynomialRing(Rationals(),3);

eqn:=3*x[1]^3*x[3] - 3*x[1]^2*x[2]^2 + 5*x[1]^2*x[3]^2 - 3*x[1]*x[2]^3 - 
    19*x[1]*x[2]^2*x[3] - x[1]*x[2]*x[3]^2 + 3*x[1]*x[3]^3 + 2*x[2]^4 + 
    7*x[2]^3*x[3] - 7*x[2]^2*x[3]^2 - 3*x[2]*x[3]^3;

// We claim that eqn defines X=X_0(75)/w_{25} in P^3 via the canonical 
// embedding.  To do this we will show that eqn evaluated on the basis 
// of differentials B is identically 0.
// To do this we need to work to a precision that is at least equal to 
// the Hecke (=Sturm) bound.

k:=8; // This is the weight of eqn evaluated at the cuspforms.
m:=75*(1+1/3)*(1+1/5);   // index of Gamma_0(75).

hecke:=Ceiling(k*m/12);  // Hecke bound

Bexp:=[ qExpansion(f,hecke+10) : f in B];  // The differentials=cusp forms as power series to precision hecke+10.

assert Valuation(Evaluate(eqn,Bexp)) ge hecke;

P2:=ProjectiveSpace(R);
X:=Curve(P2,eqn);  
assert IsSingular(X) eq false;
assert Genus(X) eq 3;

// This proves that eqn is the canonical image of X=X_0(75)/w_{25}
// and as it is a plane quartic, the canonical image is an embedding.

// Next we will give the j-Invariant as a function on X.
// This curve classifies unordered pairs {E_1,E_2} connected by a 25-isogeny
// with both having a rational subgroup of order 3.
// The j-invariants of these are not in general defined over the 
// ground field, but over a quadratic extension. However
// the 25-isogeny breaks up as composition of two 5-isogenies
// E_1 -> E -> E_2
// where j-invariant of E is defined over the ground field.
// If tau represents E_1 or E_2 in the upper half-plane
// then 5*tau represents E.
// Hence the j-invariant of E is given by j(q^5) 
// where q=exp(2\pi i \tau).

// Next we give the numerator and denominator
// of the j-Invariant
// and prove that they're correct.


num:=-1594323*x[1]^15 - 23914845*x[1]^12*x[2]^3 - 47829690*x[1]^11*x[2]^4 - 
    1167044436*x[1]^10*x[2]^5 - 310892985*x[1]^9*x[2]^6 - 
    6122200320*x[1]^8*x[2]^7 - 12674867850*x[1]^7*x[2]^8 - 
    47335449870*x[1]^6*x[2]^9 - 345162957885*x[1]^5*x[2]^10 - 
    301901003280*x[1]^4*x[2]^11 - 3112389530910*x[1]^3*x[2]^12 - 
    2873775179115*x[1]^2*x[2]^13 - 22981261509819*x[1]^2*x[2]^12*x[3] + 
    20597315531751*x[1]^2*x[2]^11*x[3]^2 + 436439889848817*x[1]^2*x[2]^10*x[3]^3
    + 863530947621036*x[1]^2*x[2]^9*x[3]^4 + 
    715408227809325*x[1]^2*x[2]^8*x[3]^5 + 286146993271842*x[1]^2*x[2]^7*x[3]^6 
    + 35838990928773*x[1]^2*x[2]^6*x[3]^7 - 15174858540600*x[1]^2*x[2]^5*x[3]^8 
    - 7688499629796*x[1]^2*x[2]^4*x[3]^9 - 1534243934340*x[1]^2*x[2]^3*x[3]^10 -
    169623787182*x[1]^2*x[2]^2*x[3]^11 - 13267348416*x[1]^2*x[2]*x[3]^12 - 
    854432816*x[1]^2*x[3]^13 + 930913485399*x[1]*x[2]^14 - 
    40044423642120*x[1]*x[2]^13*x[3] - 495719299207197*x[1]*x[2]^12*x[3]^2 - 
    1849982999431113*x[1]*x[2]^11*x[3]^3 - 2364393478770747*x[1]*x[2]^10*x[3]^4 
    - 1191928712881878*x[1]*x[2]^9*x[3]^5 - 8078714157042*x[1]*x[2]^8*x[3]^6 + 
    245524209985926*x[1]*x[2]^7*x[3]^7 + 98308222944345*x[1]*x[2]^6*x[3]^8 + 
    7908885850077*x[1]*x[2]^5*x[3]^9 - 5007728363427*x[1]*x[2]^4*x[3]^10 - 
    1860582758838*x[1]*x[2]^3*x[3]^11 - 316610706284*x[1]*x[2]^2*x[3]^12 - 
    33327673010*x[1]*x[2]*x[3]^13 - 2011567584*x[1]*x[3]^14 + 
    494036475102*x[2]^15 + 22185422051319*x[2]^14*x[3] + 
    206379719888886*x[2]^13*x[3]^2 + 618583025898387*x[2]^12*x[3]^3 + 
    384894441565038*x[2]^11*x[3]^4 - 386136500612931*x[2]^10*x[3]^5 - 
    661951767048489*x[2]^9*x[3]^6 - 375426584388360*x[2]^8*x[3]^7 - 
    94599125940861*x[2]^7*x[3]^8 - 3137425183848*x[2]^6*x[3]^9 + 
    3803672027610*x[2]^5*x[3]^10 + 549679274179*x[2]^4*x[3]^11 - 
    181348296148*x[2]^3*x[3]^12 - 85843780625*x[2]^2*x[3]^13 - 
    15422354421*x[2]*x[3]^14 - 1162261467*x[3]^15;

den:=-1594323*x[1]^10*x[2]^5 - 7971615*x[1]^8*x[2]^7 - 15943230*x[1]^7*x[2]^8 - 
    63772920*x[1]^6*x[2]^9 - 36669429*x[1]^5*x[2]^10 - 414523980*x[1]^4*x[2]^11 
    + 55801305*x[1]^3*x[2]^12 - 1809556605*x[1]^2*x[2]^13 + 
    5113328472*x[1]^2*x[2]^12*x[3] + 3820109445*x[1]^2*x[2]^11*x[3]^2 + 
    1779835275*x[1]^2*x[2]^10*x[3]^3 + 549558108*x[1]^2*x[2]^9*x[3]^4 - 
    161149095*x[1]^2*x[2]^8*x[3]^5 + 103401360*x[1]^2*x[2]^7*x[3]^6 - 
    38107746*x[1]^2*x[2]^6*x[3]^7 - 21459330*x[1]^2*x[2]^5*x[3]^8 + 
    708588*x[1]^2*x[2]^4*x[3]^9 + 2066715*x[1]^2*x[2]^3*x[3]^10 + 
    181521*x[1]^2*x[2]^2*x[3]^11 - 78732*x[1]^2*x[2]*x[3]^12 - 
    9477*x[1]^2*x[3]^13 - 3016793727*x[1]*x[2]^14 - 
    17888664915*x[1]*x[2]^13*x[3] + 548952309*x[1]*x[2]^12*x[3]^2 - 
    6027487911*x[1]*x[2]^11*x[3]^3 + 2225007873*x[1]*x[2]^10*x[3]^4 + 
    642360537*x[1]*x[2]^9*x[3]^5 + 32051214*x[1]*x[2]^8*x[3]^6 + 
    214251156*x[1]*x[2]^7*x[3]^7 - 77663772*x[1]*x[2]^6*x[3]^8 - 
    28490778*x[1]*x[2]^5*x[3]^9 + 8437446*x[1]*x[2]^4*x[3]^10 + 
    2103894*x[1]*x[2]^3*x[3]^11 - 355023*x[1]*x[2]^2*x[3]^12 - 
    72900*x[1]*x[2]*x[3]^13 + 2187*x[1]*x[3]^14 + 1772801883*x[2]^15 + 
    5936576508*x[2]^14*x[3] - 6156186300*x[2]^13*x[3]^2 + 
    1602360225*x[2]^12*x[3]^3 - 3618504495*x[2]^11*x[3]^4 - 
    610816707*x[2]^10*x[3]^5 - 149314266*x[2]^9*x[3]^6 - 68728905*x[2]^8*x[3]^7 
    + 115095492*x[2]^7*x[3]^8 + 15738381*x[2]^6*x[3]^9 - 12597120*x[2]^5*x[3]^10
    - 1770012*x[2]^4*x[3]^11 + 525609*x[2]^3*x[3]^12 + 80190*x[2]^2*x[3]^13 - 
    2187*x[2]*x[3]^14;

// We want to show that num-j(q^5)*den is identically 0
// when evaluated at the differentials.

assert IsHomogeneous(num);
assert IsHomogeneous(den);
assert Degree(num) eq 15;
assert Degree(den) eq 15;

// The expression num-j*den has weight 30, so we need to work
// to more precision. 

k:=30; // this is the weight of num-j(q^5)*den evaluated at the differentials
m:=75*(1+1/3)*(1+1/5);   // index of Gamma_0(75)

hecke:=Ceiling(k*m/12);  // Hecke bound

Qq<q>:=PowerSeriesRing(Rationals(),hecke+10);

Bexp:=[ Qq!qExpansion(f,hecke+10) : f in B];  // The differentials=cusp forms as power series to precision hecke+10.

j:=jInvariant(q^5); // j(q^5) as powerseries.

assert Valuation(Evaluate(num,Bexp)-j*Evaluate(den,Bexp)) ge hecke;

// It follows that num/den=j(E). 



K:=FunctionField(X);
j:=Evaluate(num,[K.1,K.2,1])/Evaluate(den,[K.1,K.2,1]);

Pr1:=ProjectiveSpace(Rationals(),1);
Pr1:=Curve(Pr1,[]);  // projective line


// Next we show that the Mordell-Weil rank of the
// Jacobian of X over \Q is 0

J075:=JZero(75);
J:=DecomposeUsing(AtkinLehnerOperator(J075,25))[1];  // The Jacobian of X.
decomp:=Decomposition(J);  
assert #decomp eq 3;
assert &and[Dimension(A) eq 1 : A in decomp];  // J decomposes as a product of three elliptic curves.
decomp:=[EllipticCurve(E) : E in decomp];
assert {CremonaReference(E) : E in decomp} eq { "75b1", "75c1", "15a1" };

assert &and[Rank(E) eq 0 : E in decomp]; // Thus J has rank 0 over \Q.
assert &and[Rank(QuadraticTwist(E,5)) eq 0 : E in decomp];  // Thus J has rank 0 over \Q(\sqrt{5});
								// this will be relevant later.

// Now we want to determine the torsion subgroup over \Q(\sqrt{5}).

L<t>:=QuadraticField(5);
OL:=MaximalOrder(L);

pts:=   // Some points  on X/L produced by a short search
	// minus [0,0,1] which will be the base point of the Abel-Jacobi map
[
    [ 1, 0, 0 ],
    [ 1/2, -1/2, 1 ],
    [ -2, 1/2*(-t - 1), 1 ],
    [ -2, 1/2*(t - 1), 1 ],
    [ 1/2*(-t + 1), t - 3, 1 ],
    [ 1/2*(t + 1), -t - 3, 1 ],
    [ 1/2*(t + 1), t + 2, 1 ],
    [ 1/2*(-t + 1), -t + 2, 1 ]
];
// Note that all of these in fact belong to X(\sqrt{5})
// and so their images under the Abel-Jacobi map are torsion points in J(\Q(\sqrt{5})).
// We will show that these generate the torsion subgroup of J(L)
// and determine its structure.
// Note that the first two are rational, whilst the rest are arranged in conjugate pairs.

assert &and [Evaluate(eqn,pt) eq 0 : pt in pts];  // Checking that these points
						// really lie on X.


// The difference of any two of these points generates an element of Pic^0(X)
// and so an element of J(L).

p19:=ideal<OL | [19,9+t]>;  // The ideal generated by 19 and 9+sqrt{5}
assert IsPrime(p19);
assert Degree(p19) eq 1;
F19,pi:=ResidueClassField(p19);
assert #F19 eq 19;


// We use the fact that J(L)_{tors} --> J(\F_{19}) is injective
// to determine the structure of the subgroup of J(L)
// generated by P-P_0 where P ranges over pts and P0=[0,0,1]


X19:=ChangeRing(X,F19);
pts19:=[ Place(X19![pi(r) : r in P  ]) : P in pts]; 
P0:=Place(X19![0,0,1]);

divs19:=[P-P0 : P in pts19];

Cl19,phi,psi:=ClassGroup(X19);
Z:=FreeAbelianGroup(1);
degr:=hom<Cl19->Z | [Degree(phi(g)) : g in OrderedGenerators(Cl19)] >;
J19:=Kernel(degr);  // Pic^0(X / F_{19}) = J(F_{19})
assert IsIsomorphic(J19, AbelianGroup([2,2,8,200])); 
// J(\F_{19}) is isomorphic to \Z/2 x \Z/2 x \Z/8 x \Z/200
                                        


ZN:=FreeAbelianGroup(#pts);

h:=hom<ZN->J19 | [ J19!psi(D) : D in divs19  ]>; 
H:=Image(h);
assert IsIsomorphic(H, AbelianGroup([2,2,8,40])); 
// Image of P-P_0 as P ranges in pts is \Z/2 x \Z/2 x \Z/8 x \Z/40.
// It follows that the P-P_0 either generate the torsion subgroup of J(L)
// or a subgroup of index 5. 


// To verify that we have the full torsion subgroup,
// we look at the image in J(\F_{49}).

p7:=7*OL;
assert IsPrime(p7);
assert Degree(p7) eq 2;
F49,pi49:=ResidueClassField(p7);
assert #F49 eq 49;

X49:=ChangeRing(X,F49);
pts49:=[ Place(X49![pi49(r) : r in P  ]) : P in pts]; 

divs49:=[P-  Place(X49![0,0,1]) : P in pts49];

Cl49,phi49,psi49:=ClassGroup(X49);
degr49:=hom<Cl49->Z | [Degree(phi49(g)) : g in OrderedGenerators(Cl49)] >;
J49:=Kernel(degr49);  // Pic^0(X / F_{49}) = J(F_{49})
assert IsIsomorphic(J49, AbelianGroup([8,8,8,440])); 
// J(\F_{49}) is isomorphic to \Z/8 x \Z/8 x \Z/8 x \Z/440
// whose order is divisible by 5 only once. Thus the 
// order the torsion subgroup of J(L) is divisible by 5 only once.
// Thus the torsion subgroup of J(L) is precisely isomorphic to
// \Z/2 x \Z/2 x \Z/8 x \Z/40. 
                                        

h49:=hom< ZN->J49 | [ J49!psi49(D) : D in divs49  ]>; 
assert IsIsomorphic(Image(h49),AbelianGroup([2,2,8,40])); //sanity check!


// We will determine Sym^2(X) (\Q).
// But first we determine J(\Q), by taking Galois invariants.
// In fact we shall use the embedding J(\Q) -> J(\F_{19}) to help us do this.
// Recall we have arranged the points in pts so that the
// first two are rational, and the rest are in Galois conjugate pairs.
// Thus \oplus_{P in pts} \Z \cdot P  is the free abelian group ZN
// The following gives the action of conjugation on this free abelian group.

conj:=hom< ZN->ZN | [ZN.1,ZN.2,ZN.4,ZN.3,ZN.6,ZN.5,ZN.8,ZN.7] >;

mu:=hom< ZN-> J19 | [h(ZN.i)-h(conj(ZN.i)) : i in [1..8]]>;  

Ker:=Kernel(mu);  
M:=sub< ZN | [ZN.2,ZN.3+ZN.4-5*ZN.2]>;

imKer:=sub< J19 | [h(k) : k in Generators(Ker)]>;  
imM:= sub< J19 | [h(k) : k in Generators(M)]>;

assert imKer eq imM;
assert IsIsomorphic(imKer,AbelianGroup([2,40]));  // J(\Q) is isomorphic to \Z/2 x \Z/40 
// and is generated by pts[2]-P_0, pts[3]+pts[4]-2 P_0

assert Order(h(ZN.2)) eq 40;
assert Order(h(ZN.3+ZN.4-5*ZN.2)) eq 2;

// Hence J(\Q)= (\Z/40) (pts[2]-P0)+ (\Z/2) (pts[3]+pts[4]-5 pts[2] + 3P0).

// We will construct the degree 2 place that corresponds to pts[3]+pts[4].

decomp:=Decomposition(Divisor(K.1+2));  // Note that the x-coordinate of 
					// of pts[3], pts[4] is -2.

decomp:=[D[1] : D in decomp | D[2] ge 0]; // Throw away the multiplicities and poles.
decomp:=[ D : D in decomp | IsIsomorphic(ResidueClassField(D),QuadraticField(5))]; 


assert #decomp eq 1;

D:=decomp[1];

assert Evaluate(K.1,D) eq -2;

// Thus D is pts[3]+pts[4].


P0:=Place(X![0,0,1]);  // base point of Abel-Jacobi map
P:=Place(X![1/2,-1/2,1]); // pts[2]

D1:=P-P0;
D2:=D-5*P+3*P0;  
// so J(Q)=(Z/40)D1 + (Z/2) D2

assert &or[ IsPrincipal(a*D1) : a in [1..39] ] eq false;
assert IsPrincipal(40*D1); // Sanity check: D1 has order 40 in J(\Q).
assert IsPrincipal(D2) eq false;
assert IsPrincipal(2*D2) eq true; // D2 has order 2 in J(\Q).
assert &or[ IsPrincipal(a*D1+D2) : a in [0..39] ] eq false; // another check!

// We determine Sym^2(X)(\Q). 

deg2:=[a*D1+b*D2+2*P0 : a in [0..39], b in [0..1]]; 
// Every element of Sym^2(X)(\Q) is linearly equivalent to one of these.

sym2:=[];

for D in deg2 do
	V,pi:=RiemannRochSpace(D);
	assert Dimension(V) le 1; // As X is a plane quartic, not hyperelliptic!
	if Dimension(V) eq 0 then
		if IsEffective(D) then
			Append(~sym2,D);
		end if;
	else
		Append(~sym2,D+Divisor(pi(V.1)));	
	end if;
end for;

// sym2 now contains all the elements of Sym^2(X)(\Q) 

places:=&join{ {D[1] : D in Decomposition(A)} : A in sym2  };
// All the rational and quadratic points.


rats:={pl : pl in places | Degree(ResidueClassField(pl)) eq 1}; 
// The rational points on X.

quads:=[pl : pl in places | pl in rats eq false];
// The quadratic points on X.

disc:=function(pl); // For pl a quadratic place
			// return d such that Q(\sqrt{d})
			// is the residue class field.
	K:=ResidueClassField(pl);
	assert Degree(K) eq 2;
	d:=Discriminant(MaximalOrder(K));
	if d mod 4 eq 0 then
		d:=d div 4;
	end if;
	return d;
end function;

discSort:=func<pl1,pl2 | disc(pl1)-disc(pl2)>;

Sort(~quads,discSort);  // We sort the quadratic places of X
	 // according to d where \Q(\sqrt{d}) is the residue class field


// We now print the j-invariants of these points
// together with information to show that these points
// are modular.

for pl in quads do
	d:=disc(pl);
	print d;
	L<m>:=QuadraticField(d);
	pt:=Representative(Support(Cluster(pl),L));
	pt:=Eltseq(pt);
	R:=LCM([Denominator(a) : a in pt]);
	pt:=[R*a : a in pt];
	print "Point on X defined over \Q(m) where m is square root of", d;
	pt;
	print "has j-invariant";
	jpl:=Evaluate(j,pl);
	if Type(jpl) eq Infty then // cusp
		print jpl;
	else
		jpl:=Roots(MinimalPolynomial(jpl),L)[1,1];
		print jpl;
		if d le 0 then
			print "field is complex quadratic";
		
		else
			Epl:=EllipticCurveWithjInvariant(jpl);
			tf,D:=HasComplexMultiplication(Epl);
			if tf then
				print "j is modular because of complex multiplication by",D;
			else 
				assert IsIrreducible(DivisionPolynomial(Epl,7));
				// This shows that the image mod 7 is not Borel.
				OL:=MaximalOrder(L);
				ps:=[fact[1] : fact in Factorisation(2*OL)];
				ps:=[p : p in ps | Valuation(jpl,p) lt 0];
				ps:=[p : p in ps | IsDivisibleBy(Valuation(jpl,p),7) eq false];
				assert #ps ne 0;
				// This shows that the image mod 7 is not dihedral or exceptional
				// (since the image of inertia at any prime
				// in the non-empty set ps has order divisible by 7).
				print "j is modular because im rho_{E,7} contains SL_2(F_7)";
			end if;
		end if;
	end if;
	print "++++++++++++++++++++++++++++++++++++++++++++++++";
end for;



==> anc/Xb5b7.m <==

// We show that all non-cuspidal real quadratic points
// on X=X(b5,b7) are modular.

X:=SmallModularCurve(35);  // X_0(35) over Q

cusps:=&cat[CuspPlaces(X,35,d) : d in Divisors(35)];  // the cusps on X_0(35)

assert #cusps eq 4;
assert &and[Degree(P) eq 1 : P in cusps];  // MAGMA gives the cusps as places
				// this verifies that they're rational points
				// This must be true as 35 is squarefree
				// and has precisely four divisors.

assert #NonCuspidalQRationalPoints(X,35) eq 0;  // all rational points on X_0(35)
						// are cuspidal
						


// The Model for X(b5,b7) given in Galbraith's thesis, Section 4.4.
Qx<x>:=PolynomialRing(Rationals());
Y:=HyperellipticCurve(x^8 - 4*x^7 - 6*x^6 - 4*x^5 - 9*x^4 + 4*x^3 - 6*x^2 + 4*x + 1);

tf,phi:=IsIsomorphic(X,Y);
assert tf;   // Y is a model for X(b5,b7)



cusps:={Pushforward(phi,c) : c in cusps}; // the cusps on the model Y

ptsY:= [ Y![1 , 1 , 0], Y![1 , -1 , 0], Y![0 , -1 , 1], Y![0 , 1 , 1]];

// four points on Y found by a short search

assert cusps eq {Place(p) : p in ptsY}; // checking that the 
					// four points are precisely 
					//the cusps
					// which they must be as Y and X
					// are isomorphic


p0:=ptsY[1];  // inf_+: we use as base point for the Abel-Jacobi map
		// Y -> J

J:=Jacobian(Y);

ptsJ:=[ p-p0 : p in ptsY   ]; // image of the 4 pts under the Abel-Jacobi map

assert &and[24*Q eq J!0 : Q in ptsJ]; // Check that all the points
				// are torsion.
				// Of course the cuspidal
				// subgroup is contained.

assert BadPrimes(J) eq [2,5,7];

// we now determine the structure of the cuspidal subgroup
// using the fact that the torsion subgroup injects
// into J(\F_3)

J3:=BaseChange(J,GF(3));
B,mu:=AbelianGroup(J3);
A:=FreeAbelianGroup(4);
eps:=hom<A->B | [ (J3!Q)@@mu : Q in ptsJ  ] >;
C:=Image(eps);  // injective image of the cuspidal subgroup in J(\F_3)


// we now write down two elements Q1, Q2 of the cuspidal subgroup
// and show that they're a basis for it
Q1:=ptsJ[2]; // inf_{-} - inf_{+}
Q2:=3*ptsJ[3];

mu1:=(J3!Q1)@@mu; 
mu2:=(J3!Q2)@@mu;


cuspGp:=AbelianGroup([24,2]);
delta:=hom<cuspGp->C | [mu1,mu2]>;
assert #Kernel(delta) eq 1; 
assert Image(delta) eq C; // Thus the cuspidal subgroup
			// is (Z/24)Q1 \oplus (Z/2)Q2.

assert #J3 eq 48;
// Thus the cuspidal group is equal to the torsion subgroup.

cuspGpElts:={a*Q1+b*Q2 : a in [0..23], b in [0..1]};
assert #cuspGpElts eq 48;

TS:=TwoSelmerGroup(J);

assert IsIsomorphic(TS,AbelianGroup([2,2]));
// The 2-Selmer group is isomorphic to Z/2 \times Z/2
// thus J(Q)=torsion subgroup=cuspidal subgroup.

D1:=Place(ptsY[2])-Place(ptsY[1]);
D2:=3*Place(ptsY[3])-3*Place(ptsY[1]);  // D1 and D2 are Q1, Q2 above
					// in the language of degree 0 divisors.

infdiv:=Place(ptsY[1])+Place(ptsY[2]);  // The divisor at infinity.

deg2:=[a*D1+b*D2+Place(ptsY[1])+Place(ptsY[2]) : a in [0..23], b in [0..1] | a ne 0 or b ne 0];
					// Every rational divisor of
					// degree 2 is linearly equivalent to 
					// one of these, unless it is linearly
					// equivalent to inf_{+} + inf_{-}

deg2:=[ D : D in deg2 | Dimension(RiemannRochSpace(D)) ge 1];
			// Every effective rational divisor of degree 2
			// is linearly equivalent to one of theser,
			// unless it is linearly equivalent to
			// inf_{+} + inf_{-}.

K<u,v>:=FunctionField(Y);
for D in deg2 do
	L,mu:=RiemannRochSpace(D);
	D1:=D+Divisor(mu(L.1)); // Replace D by a linearly equivalent 
				// effective divisor.
	decomp:=Decomposition(D1);
	if #decomp eq 1 and decomp[1,2] eq 1 then
		// If D1 is irreducible of degree 2
		// (i.e. comes from a sum P+P^\sigma
		// where P is quadratic) then
		assert J!(decomp[1,1]-infdiv) eq  J![x^2 + x - 1, 0];
		// it is the zeros of x^2+x-1, the quadratic factor
		// of the hyperelliptic polynomial.
	end if;
end for;


// Thus the only real
// quadratic points that don't
// have rational x-coordinates
// are ((-1+sqrt{5})/2,0)
// and its conjugate. Note that
// These are fixed by the hyperelliptic
// involution which happens to be
// w_{35}. Thus they correspond to
// elliptic curves with CM.
// We now verify this fact by
// writing the j-invariant of the
// corresponding points.

f:=Qx!HyperellipticPolynomials(Y);

K<t>:=NumberField(x^2-5); // Discriminant of x^2+x-1 is 5.
YK:=BaseChange(Y,K);
XK:=BaseChange(X,K);  // X(b5,b7) over K
tf,phiK:=IsIsomorphic(XK,YK);
assert tf;  // phiK : X -> Y
            // is the isomorphism considered over K
P:=YK![(-1+t)/2,0];  // The only quadratic point on Y (up to conjugation),
			// that doesn't have rational x-coordinate.
Q:=P@@phiK;   // The corresponding point on X.

j:= 26378240*t - 58982400;

assert jInvariant(Q,35) eq j; // The j-map X->X(1) gives the claimed value of j.
assert jNInvariant(Q,35) eq j;

Ej:=EllipticCurveWithjInvariant(j);

tf,D:=HasComplexMultiplication(Ej);

assert tf;
assert D eq -35;  // Ej, the elliptic curve corresponding to P, has
		// complex multiplication by \Z[\sqrt{-35}] 



==> anc/Xd7.m <==

// We write down a model for X=X(d7)
// and the associated j: X(d7) -> X(1).
// We also verify that these are consistent
// with the model and j-map computed by Elkies
// and given in the paper:
// Andrew Sutherland, "A local-global principle
// for rational isogenies of prime degree",
// JTNB vol 24, 2012, 475--485.

// X(d7) is the modular curve associated to the subgroup H_1 (say) of
// GL_2(\F_7) generated by the two matrices
//  [3  0]              [0  2]
//  [0  5]              [2  0]

load "gl.m";
G:=GL(2,7); // GL_2(\F_7)

H1:=sub<G | [G![3,0,0,5], G![0,2,2,0]]>; 
assert isSurjective(H1); // From gl.m
			// Thus X(d7) is defined over \Q

H:=H1 meet SL(2,7);
assert G![-1,0,0,-1] in H;


// Following Ligozat
// "Courbes Modulaires de Niveau 11", Antwerp V
// page 191
muH:=Index(SL(2,7),H);  // This gives us the degree of X-->X(1)
assert muH eq 56;

assert IsDivisibleBy(Order(H),7) eq false;
// 7 does not divide the order of H.
// In this case H/{\pm I} acts freely on the cusps.

einfH:=muH div 7; // The number of cusps=8

e2H:=(7+1)*#{h : h in H | Trace(h) eq 0}/Order(H);
// The number of elliptic points of order 2.
assert e2H in Integers();
e2H:=Integers()!e2H;

assert e2H eq 0;


e3H:=(7-1)*#{h : h in H | Trace(h) eq -1}/Order(H);
// The number of elliptic points of order 3.
assert e3H in Integers();
e3H:=Integers()!e3H;

assert e3H eq 2;
gen:=1+(muH/12)-(e2H/4)-(e3H/3)-(einfH/2);

assert gen eq 1;

// Therefore X(d7) has genus 1.
// From the above we deduce the following ramification data for
// X(d7)--> X(1) :
// (a) Above 0 there are two (=e3H) points with ramification index 1
//     and (56-2)/3=18 points with ramification index 3
// (b) Above 1728 there zero (=e2H) points with ramification index 1
//     and 56/2=28 points with ramification index 2
// (c) Above \infty there are 8 points of ramification index 7

_,C:=splitCartan(7);  // from gl.m
			// C is the normalizer of the split Cartan subgroup.

assert isContained(H1,C);
assert #(C meet SL(2,7))/#H eq 2;

// Thus X(d7) is a double cover of X(s7). 


Qx<x>:=PolynomialRing(Rationals());

// Following Imin Chen's thesis, page 68:
// X(s7) has genus 0
// x is a Hauptmodul for X(s7)
// j=num/den is the map X(s7) -> X(1):
num:= (x^2-5*x+8)^3*(x^2-5*x+1)^3*(x^4-5*x^3+8*x^2-7*x+7)^3*(x+1)^3*x;
den:=(x^3-4*x^2+3*x+1)^7;

assert Degree(num) eq 28;
assert Degree(den) eq 21; // Thus \infty is a pole for j of order 7.

// Note that X(s7) -> X(1) has degree 28=56/2 as expected.

assert num-1728*den eq 
    (x^4 - 10*x^3 + 27*x^2 - 10*x - 27)*
    (x^4 - 10*x^3 + 34*x^2 - 38*x + 1)^2*
    (x^4 - 3*x^3 - x^2 + 4*x + 8)^2*
    (x^4 - 3*x^3 + 6*x^2 - 3*x + 1)^2;

// The factorisation of num-1728*den tells us about the 
// ramification above 1728, just as the factorisations
// of num and den tell us about the ramification above 0 and \infty.
// We deduce the following ramification data for X(s7) -> X(1):

// (A) Above 0 there are nine points of ramification index 3 and 
//     one of ramification index 1
// (B) Above 1728 there are 12 points of ramification index 2
//     four of ramification index 1
// (C) Above \infty there are four points of ramification index 7.

// Comparing (a) with (A), (b) with (B), and (c) with (C),
// we see that all places of X(s7) above 0, 1728 and \infty split
// in X(d7) -> X(s7) except for the four points above 1728
// with ramification index 1, these ramify in X(d7) -> X(s7).
// The four points correspond to the roots of the factor
// x^4 - 10*x^3 + 27*x^2 - 10*x - 27 of num-1728*den;
// Hence an equation for X(d7) has the form
// y^2=c(x^4 - 10*x^3 + 27*x^2 - 10*x - 27)
// for some squarefree integer c.
// X(d7) has a model of \Z[1/7]. We will use this fact to narrow
// down the possibilities for c.

Qc<c>:=PolynomialRing(Rationals());
Qcx<x>:=PolynomialRing(Qc);
Dc:=HyperellipticCurve(c*(x^4 - 10*x^3 + 27*x^2 - 10*x - 27));
delta:=Discriminant(Jacobian(GenusOneModel(Dc))); // The discriminant
						// of the Jacobian elliptic
						// curve of Dc
assert delta eq -2^12*7^3*c^6;
// If p \mid c, and p \ne 7 then it is clear (from the discriminant)
// that the minimal model of the Jacobian elliptic curve of Dc 
// has bad reduction at p. Hence c=\pm 1, \pm 7.

Qx<x>:=Parent(num);

// Try c=-1
c:=-1;
Dc:=HyperellipticCurve(c*(x^4 - 10*x^3 + 27*x^2 - 10*x - 27));
delta:=Discriminant(MinimalModel(Jacobian(GenusOneModel(Dc))));

assert Valuation(delta,2) eq 12; // Minimal model of Jacobian
				// has bad reduction at 2.
// Thus c \ne -1.

// Try c=7
c:=7;
Dc:=HyperellipticCurve(c*(x^4 - 10*x^3 + 27*x^2 - 10*x - 27));
delta:=Discriminant(MinimalModel(Jacobian(GenusOneModel(Dc))));

assert Valuation(delta,2) eq 12; // Minimal model of Jacobian
				// has bad reduction at 2.

// Thus c \ne 7.

// We are left with the cases c=1 and c=-7.
// Thus X(d7)=Dc where c=1 or c=-7 but we don't know
// which yet. We will use the rational points on these
// curves to distinguish between them.


c:=1;
D1:=HyperellipticCurve(c*(x^4 - 10*x^3 + 27*x^2 - 10*x - 27));

E:=MinimalModel(EllipticCurve(D1));

assert CremonaReference(E) eq "49a1"; // Has good reduction away from 7.
assert Rank(E) eq 0;
assert #TorsionSubgroup(E) eq 2;

// Thus the only rational points on D1 are the two points at infinity.
// If X(d7)=D_1, then the rational points have x-coordinate infinity,
// and so j-invariant=num(x)/den(x)=\infty (since num has degree 28
// and den has degree 21). In other words the only rational points
// would be cusps.

c:=-7;
Dm7:=HyperellipticCurve(c*(x^4 - 10*x^3 + 27*x^2 - 10*x - 27));
pt1:=Dm7![5/2,7/4];
pt2:=Dm7![5/2,-7/4];

E:=MinimalModel(EllipticCurve(Dm7,pt1));

assert CremonaReference(E) eq "49a3"; // Has good reduction away from 7.
assert Rank(E) eq 0;
assert #TorsionSubgroup(E) eq 2;


// Thus the only rational points on Dm7 are the points pt1, pt2.
// If X(d7)=Dm7, then the only rational points have x-coordinate
// 5/2, and so j-invariant=num(5/2)/den(5/2)

j:=Evaluate(num,5/2)/Evaluate(den,5/2);

assert j eq 2268945/128;  // This the j-invariant appearing
// in Andrew Sutherland's paper. 

E:=EllipticCurve([ 0, 0, 0, -1715, 25970 ]);
assert jInvariant(E) eq j;

// We will show that the image of \overline{rho}_{E,7}
// is contained in H_1. Thus X(d7) must have a
// non-cuspidal rational point with j-invariant 2268945/128.
// This shows that X(d7)=Dm7 !!

// The image of \overline{\rho}_{E,7} is the Galois
// group of \Q(E[7])/\Q. Computing this Galois group
// is currently too much for MAGMA. So we will narrow
// down the possibilities for the image by computing
// the projective image.

F7:=x^8 + 28*x^7 + 322*x^6 + 1904*x^5 + 5915*x^4 + 8624*x^3 + 4018*x^2 + 748*x + 49;  // This is the Fricke polynomial for l=7
// The Galois group of F7(x)-j*x is the 
// PROJECTIVE image of \overline{\rho}_{E,7}
// (see Barinder Banwait's thesis, Section 4.3.3).

assert IsIsomorphic(GaloisGroup(F7-j*x),DihedralGroup(3));
// Thus the projective image of \overline{\rho}_{E,7}
// agrees with the image of H_1 in \PGL_2(\F_7):

assert IsIsomorphic(imPGL(H1),DihedralGroup(3)); 
// See gl.m for the command imPGL.


// We now write down all subgroups of GL_2(\F_7)
// whose image in PGL_2(\F_7) is isomorphic to D_3
G:=GL(2,7);
subs:=Subgroups(G);
subs:=[ K`subgroup : K in subs];
subs:=[ K : K in subs | IsIsomorphic(imPGL(K),DihedralGroup(3)) ];
// Thus the image of \overline{\rho}_{E,7} belongs to subs; 

// Since E is defined over \Q, we know the image
// is odd and has surjective determinant:
subs:=[ K : K in subs | isSurjective(K) and isOdd(K)];
assert #subs eq 2;
// We are left with two possibilities for the image.

assert &and[isContained(K,H1) : K in subs];

// Both are contained in H_1 (up to conjugation). 
// Thus E gives rise to an non-cuspidal rational
// point on X(d7) with j-invariant 2668945/128.
// This completes our proof that X(d7)=Dm7.

// Finally we compare our result for X(d7)->X(1)
// with that of Elkies quoted in Sutherland's paper.

_<u1,v1>:=FunctionField(Dm7);
j1:=Evaluate(num,u1)/Evaluate(den,u1);
// j as an element of the function field of our model for X(d7)

D2:=HyperellipticCurve(-7*(x^4+2*x^3-9*x^2-10*x-3)); // The model given
							// by Elkies.

num2:=-(x-3)^3*(x-2)*(x^2+x-5)^3*(x^2+x+2)^3*(x^4-3*x^3+2*x^2+3*x+1)^3;
den2:=(x^3-2*x^2-x+1)^7;   // The j-map given by Elkies is num2/den2

_<u2,v2>:=FunctionField(D2);
j2:=Evaluate(num2,u2)/Evaluate(den2,u2);

phi:=iso<Dm7 -> D2 | [-u1+2,v1,1], [-u2+2,v2,1]>;

// The two models are isomorphic.
// phi : Dm7 -> D2 is now isomorphism

assert Pullback(phi,j2) eq j1; // Which commutes with the j-maps.
				// Thus our model is equivalent to
				// the one given by Elkies.


==> anc/Xe7.m <==

// We write down a model for X(e7)
// and the associated j: X(e7) -> X(1).



// X(e7) is the modular curve associated to the subgroup H_2 (say) of
// GL_2(\F_7) generated by the two matrices
//  [0  5]              [5  0]
//  [3  0]              [3  2]

load "gl.m";
G:=GL(2,7); // GL_2(\F_7)

H2:=sub<G | [G![0,5,3,0], G![5,0,3,2]]>; 
assert isSurjective(H2); // From gl.m
			// Thus X(e7) is defined over \Q

H:=H2 meet SL(2,7);
assert G![-1,0,0,-1] in H;


// Following Ligozat
// "Courbes Modulaires de Niveau 11", Antwerp V
// page 191
muH:=Index(SL(2,7),H);  // This gives us the degree of X-->X(1)
assert muH eq 42;

assert IsDivisibleBy(Order(H),7) eq false;
// 7 does not divide the order of H.
// In this case H/{\pm I} acts freely on the cusps.

einfH:=muH div 7; // The number of cusps=6

e2H:=(7+1)*#{h : h in H | Trace(h) eq 0}/Order(H);
// The number of elliptic points of order 2.

assert e2H eq 2;


e3H:=(7-1)*#{h : h in H | Trace(h) eq -1}/Order(H);
// The number of elliptic points of order 3.

assert e3H eq 0;

gen:=1+(muH/12)-(e2H/4)-(e3H/3)-(einfH/2);

assert gen eq 1;

// Therefore X(e7) has genus 1.
// From the above we deduce the following ramification data for
// X(e7)--> X(1) :
// (a) Above 0 there are zero (=e3H) points with ramification index 1
//     and (42-0)/3=14 points with ramification index 3.
// (b) Above 1728 there two (=e2H) points with ramification index 1
//     and (42-2)/2=20 points with ramification index 2.
// (c) Above \infty there are 6 points of ramification index 42/6=7.

_,C:=nonSplitCartan(7);  // from gl.m
			// C is the normalizer of the non-split Cartan subgroup.

assert isContained(H2,C);
assert #(C meet SL(2,7))/#H eq 2;

// Thus X(e7) is a double cover of X(ns7). 


Qx<x>:=PolynomialRing(Rationals());

// Following Imin Chen's thesis, page 68:
// X(ns7) has genus 0
// x is a Hauptmodul for X(ns7)
// j=num/den is the map X(ns7) -> X(1):
num:=(4*x^2+5*x+2)^3*(x^2+3*x+4)^3*(x^2+10*x+4)^3*(3*x+1)^3;
den:=(x^3+x^2-2*x-1)^7;

assert Degree(num) eq 21;
assert Degree(den) eq 21; 

// Note that X(ns7) -> X(1) has degree 21=42/2 as expected.

assert num-1728*den eq 
	49*(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11)*
	(9*x^4 + 26*x^3 + 34*x^2 + 20*x + 4)^2*
	(x^4 + 6*x^3 + 17*x^2 + 10*x + 2)^2;

// The factorisation of num-1728*den tells us about the 
// ramification above 1728, just as the factorisations
// of num and den tell us about the ramification above 0 and \infty.
// We deduce the following ramification data for X(ns7) -> X(1):

// (A) Above 0 there are seven points of ramification index 3.
// (B) Above 1728 there are eight points of ramification index 2
//     five of ramification index 1
//     (one of these is \infty, since num-1728*den has degree 20)
// (C) Above \infty there are three points of ramification index 7.

// Comparing (a) with (A), (b) with (B), and (c) with (C),
// we see that all places of X(s7) above 0, 1728 and \infty split
// in X(e7) -> X(ns7) except for the four points above 1728
// with ramification index 1, which must ramify in X(e7) -> X(ns7).
// There are five points on X(ns7) above 1728 with ramification
// index 1. But the set of four that ramify must be stable under Galois.
// Thus they correspond to the factor 
// 16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11 of num-1728*den;
// Hence an equation for X(e7) has the form
// y^2=c(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11)
// for some squarefree integer c.
// X(e7) has a model of \Z[1/7]. We will use this fact to narrow
// down the possibilities for c.

Qc<c>:=PolynomialRing(Rationals());
Qcx<x>:=PolynomialRing(Qc);
Dc:=HyperellipticCurve(c*(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11));
delta:=Discriminant(Jacobian(GenusOneModel(Dc))); // The discriminant
						// of the Jacobian elliptic
						// curve of Dc
assert delta eq 2^12*7^3*c^6;
// If p \mid c, and p \ne 7 then it is clear (from the discriminant)
// that the minimal model of the Jacobian elliptic curve of Dc 
// has bad reduction at p. Hence c=\pm 1, \pm 7.

Qx<x>:=Parent(num);

// Try c=1
c:=1;
Dc:=HyperellipticCurve(c*(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11));
delta:=Discriminant(MinimalModel(Jacobian(GenusOneModel(Dc))));

assert Valuation(delta,2) eq 12; // Minimal model of Jacobian
				// has bad reduction at 2.
// Thus c \ne 1.


// Try c=-7
c:=-7;
Dc:=HyperellipticCurve(c*(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11));
delta:=Discriminant(MinimalModel(Jacobian(GenusOneModel(Dc))));

assert Valuation(delta,2) eq 12; // Minimal model of Jacobian
				// has bad reduction at 2.

// Thus c \ne -7

// Try c=-1
c:=-1;
Dc:=HyperellipticCurve(c*(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11));
delta:=Discriminant(MinimalModel(Jacobian(GenusOneModel(Dc))));

assert Valuation(delta,2) eq 0; // Minimal model of Jacobian
				// has good reduction at 2.

// We are unable to eliminate the possibility c=1
// by looking at the reduction modulo 2.
// However,

assert #Roots(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11, RealField()  ) eq 0; 

// the hyperelliptic polynomial does not have real roots.
// Thus Dc does not have real points with c=-1.
// However if E is any real elliptic curve, then
// \overline{\rho}_{E/\R,7} consists of a subgroup
// of GL_2(\F_7) of order 2. We now show that all
// such subgroups are contained in H2 (up to conjugation).

subs:=Subgroups(GL(2,7) : OrderEqual:=2);
subs:=[K`subgroup : K in subs]; // all subgroups of GL_2(\F_7) of order 2.

assert &and[isContained(K,H2) : K in subs]; // They are all contained in H2
					// up to conjugation.

// Thus X(d7) has a real point corresponding to E/\R.
// It follows that c \ne -1. The only remaining possibility
// for c is 7. Thus X(e7) is given by


D7:=HyperellipticCurve(7*(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11));
pt1:=D7![-1/3,14/9];
pt2:=D7![-1/3,-14/9];

E:=MinimalModel(EllipticCurve(D7,pt1));
assert CremonaReference(E) eq "49a4";
assert Rank(E) eq 0;
assert #TorsionSubgroup(E) eq 2;

// Hence D7 has exactly two rational points pt1, pt2.
// Clearly J(\Q)=\Z/2 \cdot [pt1-pt2] 
// where J is the Jacobian of D7.
// Finally we compute the j-invariants of the two points pt1,pt2 

j:=Evaluate(num,-1/3)/Evaluate(den,-1/3);

assert j eq 0;


==> anc/Xs3b5.m <==



// Let X:=X(s3,b5)=X_0(45)/w_9. We give a model for X
// and the j-map. 

S:=CuspForms(45);
V:=Eigenspace(AtkinLehnerOperator(S,9),1);
assert Dimension(V) eq 1;

// In this case the genus is 1 and so 
// we cannot use the canonical map.
// We shall instead have rely on higher weight cusp forms.

// For now let \Gamma be a congruence subgroup of SL_2(\Z)
// and let X be the corresponding (compactified) modular curve,
// and write g for the genus of X.
// Let m \ge 3, and let f_1,\dots, f_t be a basis for 
// S_m(\Gamma). Assume that t \ge g+2. Then
// by G. Moic, "On embeddings of modular curves in projective spaces",
// Theorem 3.3, the map
// z :-> (f_1(z),\dots,f_t(z))
// induces an embedding of X into \P^{t-1}.


// We now return to X=X(s3,b5)=X_0(45)/w_9

S:=CuspForms(45,4); 
V:=Eigenspace(AtkinLehnerOperator(S,9),1);
assert Dimension(V) eq 8;
// This satisfies the bound dim(V) \ge g+2.
// Hence a basis for V gives an embedding of X in P^7.


B:=Basis(V);
B:=[Eltseq(b) : b in B];
B:=[&+[b[i]*S.i : i in [1..#b]] : b in B];
R<[x]>:=PolynomialRing(Rationals(),8);

// We claim that the following sequence of polynomials
// cuts out the image of X in P^7

eqns:=[
    x[1]*x[3] - x[2]^2 + 8*x[4]*x[5] + 18*x[5]^2 + 6*x[5]*x[6] - 6*x[6]*x[7] + 
        82*x[6]*x[8] - 26*x[7]^2 + 4*x[7]*x[8] - 70*x[8]^2,
    x[1]*x[4] - x[2]*x[3] - 4*x[4]*x[5] - 8*x[5]^2 + 12*x[5]*x[6] + 14*x[6]^2 + 
        46*x[6]*x[7] + 78*x[6]*x[8] + 4*x[7]^2 - 18*x[7]*x[8] - 84*x[8]^2,
    x[1]*x[5] - x[3]^2 - 16*x[5]*x[6] - 20*x[6]*x[7] - 160*x[6]*x[8] + 40*x[7]^2
        + 32*x[7]*x[8] + 180*x[8]^2,
    x[1]*x[6] - x[3]*x[4] + 2*x[4]*x[5] + 3*x[5]*x[6] - 9*x[6]^2 - 6*x[6]*x[7] +
        90*x[6]*x[8] - 27*x[7]^2 - x[7]*x[8] - 84*x[8]^2,
    x[1]*x[7] - x[4]^2 - 2*x[4]*x[5] + x[5]*x[6] + 10*x[6]^2 + 13*x[6]*x[7] - 
        47*x[6]*x[8] + 17*x[7]^2 - 8*x[7]*x[8] + 36*x[8]^2,
    x[1]*x[8] - x[5]^2 - x[5]*x[6] - 2*x[6]^2 - 3*x[6]*x[7] + 17*x[6]*x[8] - 
        5*x[7]^2 + 2*x[7]*x[8] - 13*x[8]^2,
    x[2]*x[4] - x[3]^2 - 4*x[5]^2 - 16*x[5]*x[6] - 6*x[6]^2 - 24*x[6]*x[7] - 
        126*x[6]*x[8] + 30*x[7]^2 + 30*x[7]*x[8] + 156*x[8]^2,
    x[2]*x[5] - x[3]*x[4] + 4*x[5]*x[6] - 8*x[6]^2 - 4*x[6]*x[7] + 86*x[6]*x[8] 
        - 26*x[7]^2 - 6*x[7]*x[8] - 88*x[8]^2,
    x[2]*x[6] - x[4]^2 + 2*x[5]^2 + 7*x[6]^2 - x[6]*x[7] - 75*x[6]*x[8] + 
        14*x[7]^2 - 9*x[7]*x[8] + 60*x[8]^2,
    x[2]*x[7] - x[4]*x[5] - 2*x[5]^2 + x[6]^2 + 6*x[6]*x[7] + 29*x[6]*x[8] - 
        5*x[7]^2 - 5*x[7]*x[8] - 28*x[8]^2,
    x[2]*x[8] - x[5]*x[6] - x[6]^2 - 4*x[6]*x[7] - 22*x[6]*x[8] + 3*x[7]^2 - 
        x[7]*x[8] + 18*x[8]^2,
    x[3]*x[5] - x[4]^2 + 8*x[6]^2 + 8*x[6]*x[7] - 34*x[6]*x[8] + 10*x[7]^2 - 
        10*x[7]*x[8] + 24*x[8]^2,
    x[3]*x[6] - x[4]*x[5] + 2*x[5]*x[6] + 7*x[6]*x[7] + 36*x[6]*x[8] - 7*x[7]^2 
        - 6*x[7]*x[8] - 40*x[8]^2,
    x[3]*x[7] - x[5]^2 - 2*x[5]*x[6] - 3*x[6]*x[7] - 25*x[6]*x[8] + 8*x[7]^2 + 
        5*x[7]*x[8] + 28*x[8]^2,
    x[3]*x[8] - x[6]^2 - x[6]*x[7] + 13*x[6]*x[8] - 4*x[7]^2 + x[7]*x[8] - 
        14*x[8]^2,
    x[4]*x[6] - x[5]^2 + 2*x[6]^2 - 13*x[6]*x[8] + 3*x[7]^2 - x[7]*x[8] + 
        12*x[8]^2,
    x[4]*x[7] - x[5]*x[6] - 2*x[6]^2 - 2*x[6]*x[7] + 7*x[6]*x[8] - 3*x[7]^2 + 
        3*x[7]*x[8] - 4*x[8]^2,
    x[4]*x[8] - x[6]*x[7] - 8*x[6]*x[8] + x[7]^2 - 2*x[7]*x[8] + 8*x[8]^2,
    x[5]*x[7] - x[6]^2 - 2*x[6]*x[7] - 3*x[6]*x[8] + x[7]*x[8] + 4*x[8]^2,
    x[5]*x[8] + 3*x[6]*x[8] - x[7]^2 - x[7]*x[8] - 4*x[8]^2
];


assert &and[Degree(E) eq 2  :E in eqns];
assert &and[IsHomogeneous(E) : E in eqns]; // The polynomials
					// are all homogeneous of degree 2.


k:=8;                   // Weight of the polynomials evaluated at the basis
			// of cuspforms of level 4.
m:=45*(1+1/3)*(1+1/5);  // Index of Gamma_0(45) in SL_2(\Z).

hecke:=Ceiling(m*k/12);  // Hecke=Sturm bound.

Bexp:=[qExpansion(B[i],hecke+10) : i in [1..8]]; // q-expansions
						// of basis for V
						// up to precision hecke+10.
assert &and[Valuation(Evaluate(E,Bexp)) gt hecke  : E in eqns];


P:=ProjectiveSpace(R);
X:=Curve(P,eqns);
assert Genus(X) eq 1;
assert IsIrreducible(X);

// Hence eqns define X in P^7.


jnum:=
-x[1]^5 + 710*x[1]*x[2]^4 + 334825*x[2]^4*x[3] + 506900*x[2]^3*x[3]^2 - 
    710*x[2]^2*x[3]^3 + 109039620*x[2]*x[3]^4 + 124202470*x[3]^5 + 
    2178110*x[3]^4*x[4] + 11039974485*x[3]^3*x[4]^2 + 11264212770*x[3]^2*x[4]^3 
    + 3363527580*x[3]*x[4]^4 + 213238180338*x[4]^5 + 121616854550*x[4]^4*x[5] + 
    117427915190*x[4]^3*x[5]^2 + 1871206664625*x[4]^2*x[5]^3 - 
    2468045234620*x[4]*x[5]^4 - 2132310187690*x[5]^5 + 
    10606744729000*x[5]^4*x[6] - 2388054786860*x[5]^3*x[6]^2 + 
    2768644395780*x[5]^2*x[6]^3 + 25546706607210*x[5]*x[6]^4 + 
    91966804276770*x[6]^5 + 250179078115710*x[6]^4*x[7] + 
    371770406138100*x[6]^3*x[7]^2 - 34157970210520*x[6]^2*x[7]^3 + 
    1364439279669600*x[6]*x[7]^4 + 35371352699804740*x[6]*x[7]^3*x[8] + 
    76842700336903380*x[6]*x[7]^2*x[8]^2 + 47540711715353390*x[6]*x[7]*x[8]^3 + 
    3113965277574250*x[6]*x[8]^4 - 6600392619193120*x[7]^5 - 
    16668683119528710*x[7]^4*x[8] - 44745497652313570*x[7]^3*x[8]^2 - 
    77743653648293980*x[7]^2*x[8]^3 - 47730849875412110*x[7]*x[8]^4 - 
    3218682080045790*x[8]^5;

jden:=
-x[1]^2*x[2]^3 + 744*x[2]^4*x[3] + 710*x[2]^3*x[3]^2 - 21800*x[2]*x[3]^4 - 
    21316*x[3]^5 + 5242*x[3]^4*x[4] + 275590*x[3]^3*x[4]^2 + 
    266908*x[3]^2*x[4]^3 - 678406*x[3]*x[4]^4 - 2965066*x[4]^5 - 
    4187132*x[4]^4*x[5] + 3446378*x[4]^3*x[5]^2 + 28500734*x[4]^2*x[5]^3 + 
    79976034*x[4]*x[5]^4 + 75123720*x[5]^5 - 84581320*x[5]^4*x[6] - 
    343266872*x[5]^3*x[6]^2 - 377844724*x[5]^2*x[6]^3 - 1371999280*x[5]*x[6]^4 -
    3000964242*x[6]^5 - 10248223982*x[6]^4*x[7] - 1650665734*x[6]^3*x[7]^2 - 
    34592412092*x[6]^2*x[7]^3 + 167023055286*x[6]*x[7]^4 + 
    4827536574506*x[6]*x[7]^3*x[8] + 12921341352058*x[6]*x[7]^2*x[8]^2 + 
    12702420917026*x[6]*x[7]*x[8]^3 + 4357061936166*x[6]*x[8]^4 - 
    884620138200*x[7]^5 - 2716445777792*x[7]^4*x[8] - 
    7325394087210*x[7]^3*x[8]^2 - 13785504331300*x[7]^2*x[8]^3 - 
    12689300138050*x[7]*x[8]^4 - 4351958170424*x[8]^5;



assert IsHomogeneous(jnum);
assert IsHomogeneous(jden);
assert Degree(jnum) eq 5;
assert Degree(jden) eq 5;

// We claim that jnum/jden gives the j-map X-->X(1).
// To do this we show that jnum(Bexp)-jden(Bexp)*j(q) is zero to the 
// necessary Hecke bound, which is now larger at the weights of the
// modular forms are 5x4=20

k:=20;
hecke:=Ceiling(m*k/12);  // New Hecke=Sturm bound.
Qq<q>:=PowerSeriesRing(Rationals(), hecke+30);


Bexp:=[Qq!qExpansion(B[i],hecke+30) : i in [1..8]]; // q-expansions
						// of basis for V
						// up to precision hecke+30.
j:=jInvariant(q^3);   // q^-3+744+...

assert Valuation(Evaluate(jnum,Bexp) -j*Evaluate(jden,Bexp) ) gt hecke;

// This shows that jnum/jden is the j-map on X.

K:=FunctionField(X);
pK:=[K.i : i in [1..7]] cat [1];

assert &and[ Evaluate(E,pK) eq 0 : E in eqns];  // pK is the generic point of X

jX:=Evaluate(jnum,pK)/Evaluate(jden,pK);

// jX is the j-map as an element of the function field of X

pt:=X![1,0,0,0,0,0,0,0];
E,phi:=EllipticCurve(X,pt);
assert CremonaReference(E) eq "15a3";  


// Now we check that the above X and j are consistent
// with the Weierstrass X and j given in the paper
// and used in the file sieve.m 

Y:=EllipticCurve([ 1, 1, 1, -5, 2 ]);
assert CremonaReference(Y) eq "15a3";

Zabc<a,b,c>:=PolynomialRing(Integers(),3);
num:=20*a^20 + a^19*b + 764*a^19*c + 198*a^18*b*c - 93375*a^18*c^2 - 5751*a^17*b*c^2
    - 753327*a^17*c^3 - 487899*a^16*b*c^3 + 92440395*a^16*c^4 +
    11853027*a^15*b*c^4 + 172229814*a^15*c^5 + 270788724*a^14*b*c^5 -
    23525413659*a^14*c^6 - 4225070808*a^13*b*c^6 - 130984659090*a^13*c^7 -
    58790769084*a^12*b*c^7 + 388950511392*a^12*c^8 + 17020166634*a^11*b*c^8 +
    1701267503040*a^11*c^9 + 962390170098*a^10*b*c^9 - 5138057183184*a^10*c^10 -
    1225792198458*a^9*b*c^10 - 2802529136907*a^9*c^11 - 4233386478519*a^8*b*c^11
    + 25124440867110*a^8*c^12 + 12721947498873*a^7*b*c^12 -
    37576898359344*a^7*c^13 - 13522468139748*a^6*b*c^13 +
    26254233683775*a^6*c^14 + 6570090062109*a^5*b*c^14 - 9020868831972*a^5*c^15
    - 1225384900488*a^4*b*c^15 + 1225391297463*a^4*c^16 - 1633689*a^3*b*c^16 -
    3346110*a^3*c^17 + 118098*a^2*b*c^17 + 334611*a^2*c^18 - 118098*a*b*c^18 -
    295245*a*c^19 + 59049*b*c^19 + 118098*c^20;
den:=-a^19*c - 178*a^18*c^2 - 18*a^17*b*c^2 - 6207*a^17*c^3 - 1096*a^16*b*c^3 -
    96289*a^16*c^4 - 23052*a^15*b*c^4 - 827873*a^15*c^5 - 246759*a^14*b*c^5 -
    4248050*a^14*c^6 - 1529013*a^13*b*c^6 - 12778784*a^13*c^7 -
    5616723*a^12*b*c^7 - 18221027*a^12*c^8 - 11082681*a^11*b*c^8 +
    7860821*a^11*c^9 - 4999672*a^10*b*c^9 + 66082972*a^10*c^10 +
    24193626*a^9*b*c^10 + 58814247*a^9*c^11 + 41855832*a^8*b*c^11 -
    64866933*a^8*c^12 - 3429432*a^7*b*c^12 - 102739293*a^7*c^13 -
    51095529*a^6*b*c^13 + 35165664*a^6*c^14 - 11946123*a^5*b*c^14 +
    59713848*a^5*c^15 + 23890059*a^4*b*c^15 - 23881311*a^4*c^16 -
    2187*a^3*b*c^16 - 4374*a^3*c^17;
_<x,y>:=FunctionField(Y);
jY:=Evaluate(num,[x,y,1])/Evaluate(den,[x,y,1]);


tf,psi:=IsIsomorphic(E,Y);
assert tf;   // Y is isomorphic to E and hence to X
assert Pullback(phi,Pullback(psi,jY)) eq jX;




==> anc/Xs3s5.m <==

// We give a model for X=X(s3,s5) 
// (isomorphic to X_0(225)/<w_9,w_{25}>)
// (together with a proof of the model's correctness)
// and we determine \Sym^{(2)}(X)(\Q) 


S:=CuspForms(225);
V1:=Eigenspace(AtkinLehnerOperator(S,25),1);
V2:=Eigenspace(AtkinLehnerOperator(S,9),1);
V:=V1 meet V2;
assert Dimension(V) eq 4;

B:=Basis(V);
B:=[Eltseq(b) : b in B];
B:=[&+[b[i]*S.i : i in [1..#b]] : b in B];  // B is a basis for intersection of the +1 eigenspaces
						// for w_{25}, w_9 acting on S_2(225).
						// Thus the elements of B are 
						// holomorphic differentials on
						// X_0(225)/<w_9,w_{25}>.

assert #B eq 4;
// Hence X=X_0(225)/<w_9,w_{25}> has genus 4.

C:=[ [ -1, 0, 0, 2 ], [ 1, -1, 2, -1 ], [ 1, 1, -2, -1 ], [ 0, 1, 0, -1 ] ];

// We shall now change basis for this subspace, using the matrix C.
// The reason for changing the basis is that the automorphisms
// of the resulting model for X are simpler to describe, as we will see.

assert Determinant(Matrix(C)) eq -4; // Change of basis is non-singular!

B:=[&+[c[i]*B[i] : i in [1..4]] : c in C];

// We now write down equations for X

R<[x]>:=PolynomialRing(Rationals(),4);


eqn1:=3*x[1]^2 - x[2]^2 - 2*x[3]^2 + 2*x[3]*x[4] - 3*x[4]^2;
eqn2:=x[2]^2*x[3] - x[3]^3 + 4*x[3]^2*x[4] - 12*x[3]*x[4]^2 + 12*x[4]^3;


// We claim that eqn1 and eqn2 define X in P^3 via the canonical 
// embedding.  To do this we will show that eqn1, eqn2 evaluated on the basis 
// of differentials B is identically 0.
// To do this we need to work to a precision that is at least equal to 
// the Hecke (=Sturm) bound.

k:=6; // this is the maximum of weights of eqn1, eqn2 evaluated at the cuspforms 
m:=225*(1+1/3)*(1+1/5);   // index of Gamma_0(225) = 360

hecke:=Ceiling(k*m/12);  // Hecke bound

Bexp:=[ qExpansion(f,hecke+10) : f in B];  // The differentials=cusp forms as 
					// power series to precision hecke+10.

assert Valuation(Evaluate(eqn1,Bexp)) ge hecke;
assert Valuation(Evaluate(eqn2,Bexp)) ge hecke;

X:=Curve(ProjectiveSpace(R),[eqn1,eqn2]);
assert IsSingular(X) eq false;
assert Genus(X) eq 4;

// This completes the proof that eqn1, eqn2 give a smooth model
// for X in P^3.

// We note following obvious involutions of X, which clearly commute.

a1:=iso<X->X | [ -x[1] ,  x[2] , x[3] , x[4] ] , [ -x[1] ,  x[2] , x[3] , x[4] ] >;

a2:=iso<X->X | [ x[1] , -x[2] , x[3] , x[4] ] , [ x[1] , -x[2] , x[3] , x[4] ] >;

// We can use MAGMA to show that these generated the automorphism
// group of X, but we shall not need that. However, it is clear
// that the function field of X can be written in the form
// L(sqrt(h1),sqrt(h2)), where L is the fixed field of the 
// group generated by a_1, a_2 (with structure \Z/2 x \Z/2),
// and h1,h2 \in L.
// By inspection we see that L is fact generated by w:=x[3]/x[4].
// Thus we can write h1, h2 as rational functions in w.

// A little manipulation of the defining equations for X shows that
//x[1]^2*x[3]= x[3]^3-2*x[3]^2*x[4]+5*x[3]*x[4]^2-4*x[4]^3;
//x[2]^2*x[3]= x[3]^3-4*x[3]^2*x[4]+12*x[3]*x[4]^2-12*x[4]^3;

// It is easy to see that X is isomorphic to the curve C
// given by
// C :  u^2=w(w-1)(w^2-w+4), v^2=w(w^3-4w^2+12w-12)
Qz<z>:=PolynomialRing(Rationals());
h1:=z*(z-1)*(z^2-z+4);
h2:=z*(z^3-4*z^2+12*z-12);
h3:=(z-1)*(z^2-z+4)*(z^3-4*z^2+12*z-12);
A3<u,v,w>:=AffineSpace(Rationals(),3);
C:=Curve(A3, [-u^2+Evaluate(h1,w), -v^2+Evaluate(h2,w)]);
// We check our hand calculations, that C and X are indeed isomorphic. 

K:=FunctionField(X);
phi:=map<X->C | [ K!(x[1]*x[3]/x[4]^2), K!(x[2]*x[3]/x[4]^2) , K!(x[3]/x[4])  ] >;

assert Genus(C) eq 4;
// Hence phi : X -> C is an isomorphism.

// Next we write down the j-map on X.
// This was 'guessed' by solving linear equations, as in for example
// the paper of Banwait and Cremona. However, we prove below the 
// correctness of our guess, by using the cusp forms.

j1:=x[3]^15 - 10*x[3]^14*x[4] + 45*x[3]^13*x[4]^2 - 115*x[3]^12*x[4]^3 + 
    155*x[3]^11*x[4]^4 - 54*x[3]^10*x[4]^5 + 185*x[3]^9*x[4]^6 - 
    2395*x[3]^8*x[4]^7 + 10465*x[3]^7*x[4]^8 - 27055*x[3]^6*x[4]^9 + 
    47072*x[3]^5*x[4]^10 - 56090*x[3]^4*x[4]^11 + 43405*x[3]^3*x[4]^12 - 
    19485*x[3]^2*x[4]^13 + 4020*x[3]*x[4]^14 - 132*x[4]^15;

j2:=x[3]^13 - 8*x[3]^12*x[4] + 25*x[3]^11*x[4]^2 - 35*x[3]^10*x[4]^3 + 
    5*x[3]^9*x[4]^4 + 94*x[3]^8*x[4]^5 - 467*x[3]^7*x[4]^6 + 
    1805*x[3]^6*x[4]^7 - 5175*x[3]^5*x[4]^8 + 9685*x[3]^4*x[4]^9 - 
    11216*x[3]^3*x[4]^10 + 7698*x[3]^2*x[4]^11 - 2715*x[3]*x[4]^12 + 
    315*x[4]^13;

j3:=x[3]^2-x[3]*x[4]-x[4]^2;


jNum:=1/8*(j1+j2*x[2]*x[3])^3;
jDen:=j3^15*x[4]^15;

// The map j: X --> X(1) is given by jNum/jDen. We prove the
// correctness of this shortly.


assert IsHomogeneous(jNum);
assert IsHomogeneous(jDen);

assert Degree(jNum) eq 45;
assert Degree(jDen) eq 45;


// Let g_1,..,g_4 be the basis for the space of cuspforms B
// above. Then \H --> X,  \tau :-> (f_1(q),..,f_4(q)) 
// parametrizes X (see above), where \H is the upper-half plane.
// Now we want to think of X as X(s3,s5), and not as
// X_0(225)/<w_9,w_{25}>. The isomorphism X_0(225)/<w_9,w_{25}>--> X
// pulled back to \H is given by \tau :-> 15 \tau.
// Thus the expansion \H -> X -> X(1) is given by j(q^{15})
// we j has the usual expansion. To verify the correctness of
// our 'guess', we must show that jNum(f_1,..,f_4)/jDen(f_1,..,f_4)=j(q^{15}).
// This is a relation between modular forms and so needs to checked
// only to a certain finite precision. Note that the relation is equivalent
// to 
// (E_4(q^15))^3 jDen(f_1,..,f_4) = Delta(q^15) jNum(f_1,..,f_4).
// Now both sides are cusp forms of level 225 and weight 12+45x2=102.

// Hecke bound= 102 x 360/12 = 3060  (360=225x4/3*6/5 is the index of
					// \Gamma_0(225) )

Qq<q>:=PowerSeriesRing(Rationals(),3500);
Bexp:=[ Qq!qExpansion(g,3400) : g in B];  // the differentials=cusp forms 
					// to a precision of 3400
j:=jInvariant(q^15);

assert Valuation(Evaluate(jNum,Bexp)-j*Evaluate(jDen,Bexp)) ge 3350; // Exceeds
								// the Hecke bounds.
// This completes the proof of the correctness of our claimed 
// X -> X(1).

j:=K!(jNum/jDen); // The j-invariant on X as an element of the function field.


// We now go through some sanity checks on the j-invariant.
// We shall make use of the ramification data for X_s(3) -> X(1)
// and X_s(5) -> X(1). These can be derived from the explicit
// formulae on page 68 of Chen's thesis.
// First we know that X_s(3) -> X(1) has degree 6,
// and X_s(5) -> X(1) has degree 15. Thus
// X -> X(1) must have degree 6 x 15 = 90.


assert Degree(j) eq 90; 

// X_s(3) has two points above \infty, both with ramification indices 3.
// X_s(5) has has three points above \infty, all have ramification index 5.
// Hence X must have 6 points above infinity, all having ramification index 15. 

P:=Poles(j);

assert &+[Degree(p) : p in P] eq 6; // The number points above infinity.
assert &and[Valuation(j,p) eq -15 : p in P]; // All have ramification index 15.

// X_s(3) has two points above 0, both with ramification indices 3.
// X_s(5) has has five points above 0, all have ramification index 3.
// Hence X must have 30 points above 0, all having ramification index 3. 

P:=Zeros(j);
assert &+[Degree(p) : p in P] eq 30; // The number points above 0.
assert &and[Valuation(j,p) eq 3 : p in P]; // All have ramification index 3.

// X_s(3) has two points above 1728 with ramification index 1
// and two with ramification index 2.
// X_s(5) has three points above 1728 with ramification index 1
// and six with ramification index 2.
// Hence X must have six points above 1728 with ramification index 1,
// and (2x3+6x2+6x2x2)=42 points with ramification index 2. 

P:=Zeros(j-1728);
P1:=[p : p in P | Valuation(j-1728,p) eq 1];
P2:=[p : p in P | Valuation(j-1728,p) eq 2];

assert Set(P) eq Set(P1) join Set(P2); // All points above 1728 have ramification index 1 or 2.
assert &+[Degree(p) : p in P1] eq 6; // The number points with ramification index 1.
assert &+[Degree(p) : p in P2] eq 42; // The number points with ramification index 2.


// This completes our first sanity check. 
// Here is a second sanity check. The map 
// X(s3) -> X(1) actually factors as
// X(s3) -> X(ns3) -> X(1) where the first have degree 2 and the second
// is given by j=n^3, where n is a Hauptmodul on X(ns3) (Chen's thesis page 68).
// Thus j must be a cube in the function field of X=X(s3,s5).
// This is clear from the formulae for jNum and jDen above! 
// In particular, X is a double cover of X(ns3, s5). 
// It is easy to write down a model for the latter. By Chen, page 68,
// X(s5) -> X(1) is given by
//        (s^2-5)^3 (s^2+5s+10)^3 (s+5)^3
//    j= ---------------------------------
//                 (s^2+5s+5)^5
// Equating this with j=n^3, we obtain the following model for X(ns3,s5) 
//        X(ns3,s5)    :   s^2+5s+5=m^3
// where m is a rational function of s and n.

E:=EllipticCurve([0,0,5,0,-5]);  // X(ns3,s5)

// Let us verify that X is a double cover of this.
// Recall (see above ) that X is isomorphic to C, which is given by
// C :  u^2=w(w-1)(w^2-w+4), v^2=w(w^3-4w^2+12w-12)

// Clearly C is a double cover of the curve given by the second equation:

D2:=HyperellipticCurve(z*(z^3-4*z^2+12*z-12));  // v^2=w(w^3-4w^2+12w-12)

_<t,s>:=FunctionField(E);

psi:=map<E->D2 | [ (t-2-s)/(t+1), (-t^3-3*t^2+5+s)/(t+1)^2 ,  1    ]>;

assert Degree(psi) eq 1;

// Hence psi : E-->D2 is an isomorphism, and so X \cong C
// is really a double cover of X(ns3,s5).

// In particular, j : X--> X(1) should factor through X(ns3,s5).
// Hence it should be possible to check that the expression
// for j thought of a function on C, involves only v,w (not u).

// We now give this expression for j as a function on C:

_<u,v,w>:=AmbientSpace(C);
jC1:=    w^15 - 10*w^14 + 45*w^13 - 115*w^12 + 155*w^11 - 54*w^10 + 185*w^9 - 
        2395*w^8 + 10465*w^7 - 27055*w^6 + 47072*w^5 - 56090*w^4 + 43405*w^3 - 
        19485*w^2 + 4020*w - 132;
jC2:=    w^13 - 8*w^12 + 25*w^11 - 35*w^10 + 5*w^9 + 94*w^8 - 467*w^7 + 1805*w^6 - 
        5175*w^5 + 9685*w^4 - 11216*w^3 + 7698*w^2 - 2715*w + 315;
jC3:= w^2-w-1;

jC:=FunctionField(C)!(1/8*(jC1+jC2*v)^3/jC3^15);


assert j eq Pullback(phi,jC); // Recall phi is the isomorphism X -> C.
			      // Thus the expression jC really gives
				// the j-map C -> X(1).
				// By expressions
				// for jC1, jC2, jC3 only involve w
				// and jC therefore only involves
				// w and v. Hence it is a function
				// of X(ns3,s5) as expected.

// This completes our sanity checks!

// Next we write down the quadratic points on C.
// The curve C has the following obvious quotients:
// (1) The genus 1 curve D2 above, which is isomorphic to
assert CremonaReference(E) eq "225a1";
// the elliptic curve E with Cremona reference "225a1"
assert Rank(E) eq 1;
assert #TorsionSubgroup(E) eq 1;
// whose Mordell--Weil group is free of rank 1.

// Note as C is a double cover of D2, we see that C has infinitly
// many quadratic points. We want the quadratic points
// on C whose image in D is not a rational point.

// (2) The curve

D3:=HyperellipticCurve((z-1)*(z^2-z+4)*(z^3-4*z^2+12*z-12)); 
assert Genus(D3) eq 2;
mu:=map<C->D3 | [w^2, u*v*w^2,w]>;
J:=Jacobian(D3);
assert RankBound(J) eq 0;
T,eps:=TorsionSubgroup(J);
assert #T eq 10;
// We now write down a generator for the Mordell--Weil group of J.

pt:=J![z^2-z-1,5*z-10];

assert Order(pt) eq 10;
// Thus pt generates J(\Q)

// Next we write down the rational points on D3.

pts:=Set(Chabauty0(J));
assert pts eq {D3![1,1,0], D3![1,-1,0], D3![1,0,1]};

ptsJ:=[eps(t) : t in T]; // The 10 rational points on J

ptsQuad:=[ t : t in ptsJ | Degree(t[1]) eq 2 and IsIrreducible(t[1])];
			// We keep only the ones of the form
			// P+conj(P)-\inf_{+}-\inf_{-}
			// where P is a quadratic point.

KH<xH,yH>:=FunctionField(D3);

quadPlaces:=&join[Set(Zeros(D3,Evaluate(t[1],xH))) : t in ptsQuad]; // These are all the 
					// quadratic points on D3.


// The rational and quadratic points on D3,
// apart from the preimage of P^1
ratAndQuadPlaces:={Place(p) : p in pts} join quadPlaces;

// We now pull these back to C

pullsC:=&cat[Support(Pullback(mu,p)) : p in ratAndQuadPlaces];


// We only keep the ones which are rational or quadratic.
pullsC:=[ p : p in pullsC | Degree(p) in {1,2}];

// Any quadratic point on C that is not in this
// list must have rational w-coordinate, and u*v must be irrational.
// We now consider the third quotient.

// (3) The third quotient is the curve

D1:=HyperellipticCurve(z*(z-1)*(z^2-z+4));
mu1:=map<C->D1 | [w, u, 1]>;
E1,pi1:=EllipticCurve(D1);

assert CremonaReference(E1) eq "15a8";
assert Rank(E1) eq 0;
T:=TorsionSubgroup(E1);
assert #T eq 4; // Thus E1 and so D1 has four rational points.
// This must be the complete list:
ptsD1:=[ D1![1 , -1 , 0], D1![1 , 1 , 0], D1![0 , 0] , D1![1 , 0 ]];

// These pullback to points on C already on our list,
// except for (0,0) which pulls back to (0,0,0)

pullsC:=pullsC cat Places(C![0,0,0]);

// Any quadratic point not in pullsC must have
// rational w coordinate, and u*v is irrational and u is irrational.
// Hence v must be rational. Thus (w,v) is a rational point on D2.
// Also jC is a function of w and v. Hence the value of jC
// is rational. Thus all these points (if they are non-cuspidal
// and real) must be modular!


// Finally for the points in pullsC, we note that their
// j-invariants are rational.


for pt in pullsC do
	print Evaluate(jC,pt);
end for;



==> anc/gl.m <==

// For p=3,5,7 we determine the subgroups of GL_2(\F_p)
// satisfying the following four conditions: 
// (i) irreducible
// (ii) odd
// (iii) surjective
// (iv) have intersection with SL_2(\F_p) that is absolutely reducible.


// pt is a point on the projective line 
// g is a 2x2 matrix
// act on pt (viewed as a column vector) by g
act:=function(g,pt);
	P:=Parent(pt);
	pt:=Eltseq(pt);
	F:=Universe(pt);
	g:=GL(2,F)!g;
	pt:=Matrix([[a] : a in pt]);
	pt:=Eltseq(Transpose(g*pt));
	return P!pt;
end function;

// H is a subgroup of GL(2,F_p)
// return true if H is reducible
// false otherwise
redTest:=function(H);
	F:=BaseRing(H);
	PF:=Points(ProjectiveSpace(F,1));
	gens:=Generators(H);
	for pt in PF do
		if &and[act(g,pt) eq pt : g in gens] then
			return true, pt;
		end if;
	end for;
	return false;
end function;

// H is a subgroup of GL(2,F_p)
// return true if H is absolutely reducible
// false otherwise

abRedTest:=function(H);
	p:=#BaseRing(H);
	assert IsPrime(p);
	F:=GF(p^2);
	PF:=Points(ProjectiveSpace(F,1));
	gens:=Generators(H);
	for pt in PF do
		if &and[act(g,pt) eq pt : g in gens] then
			return true, pt;
		end if;
	end for;
	return false;
end function;

// has an element that looks like complex conjugation
isOdd:=function(H);
	F:=BaseRing(H);
	return #{a : a in H | Order(a) eq 2 and Determinant(a) eq F!-1} ge 1;
end function;

// Is the determinant map H->F_p^* surjective
isSurjective:=function(H);
	F:=BaseRing(H);
	im:={Determinant(h) : h in H};
	return #im eq (#F-1);
end function;

// H1, H2 subgroups of GL_2(F_p)
// return true if H1 is a conjugate in GL_2(F_p) to some subgroup of H2
isContained:=function(H1,H2);
	subs:=Subgroups(H2);
	subs:=[K`subgroup : K in subs];
	subs:=[K : K in subs | #K eq #H1];
	if #subs eq 0 then
		return false;
	end if;
	gl:=GL(2,BaseRing(H1));
	assert H1 subset gl;
	assert H2 subset gl;
	return &or[IsConjugate(gl,H1,K) : K in subs];	
end function;

// returns the split Cartan and its normalizer 
splitCartan:=function(p);
	G:=GL(2,GF(p));
	H:=sub<G | [G![[a,b],[b,a]] : a,b in GF(p) | a ne b and a ne -b]>;
	N:=Normalizer(G,H);
	// check -- using the recipe in Chen's thesis
	Nd:=sub<G | [a : a in H] cat [G![1,0,0,-1]]>;
	assert Nd eq N;
	return H,N;
end function;

// returns the a non-split Cartan and its normalizer 
nonSplitCartan:=function(p);
	G:=GL(2,GF(p));
	lam:=PrimitiveElement(GF(p));
	assert IsSquare(lam) eq false;
	H:=sub<G | [G![[a,b],[lam*b,a]] : a,b in GF(p) | a ne 0 or b ne 0]>;
	N:=Normalizer(G,H);
	// check -- using the recipe in Chen's thesis
	Nd:=sub<G | [a : a in H] cat [G![1,0,0,-1]]>;
	assert Nd eq N;
	return H,N;
end function;

// Returns the Borel subgroup of GL_2(F_p)
borel:=function(p);
	G:=GL(2,GF(p));
	H:=sub<G | [G![[a,b],[0,c]] : a, b, c in GF(p) | a*c ne 0]>;
	return H;
end function;

// Want subgroups of GL(2,F_p) that
// are odd, irreducible, having surjective determinant,
// but the intersection with SL_2(F_p)
// is absolutely reducible.
possImages:=function(p);
	gl:=GL(2,GF(p));
	subs:=Subgroups(gl);
	subs:=[K`subgroup : K in subs]; // the subgroups of GL(2,p)
					// up to conjugacy
	for K in subs do  // check -- odd and irreducible implies absolutely irreducible (this is just a sanity check!)
		if isOdd(K) and redTest(K) eq false then
			assert abRedTest(K) eq false;
		end if;
	end for;	
	subs:=[ K : K in subs | isOdd(K)]; 
	subs:=[ K : K in subs | isSurjective(K)];
	subs:=[ K : K in subs | redTest(K) eq false];
	sl:=SL(2,GF(p));
	subs:=[ K : K in subs | abRedTest(K meet sl) ];
	return subs;
end function;

// Given a subgroup H in GL_2(\F_p),
// determine its image in PGL_2(\F_p)
imPGL:=function(H);
	F:=BaseRing(H);
	gl:=GL(2,F);
	scalars:=[ gl![a,0,0,a] : a in F | a ne 0];
	scalarsH:=[ A : A in scalars | A in H];
	scalarsH:=sub<H | scalarsH>;
	imH:=quo<H | scalarsH>;
	return imH;	
end function;

// #######################################################

G:=GL(2,3);
_,A:=splitCartan(3);  // A is the normalizer of the split Cartan group in G
_,B:=nonSplitCartan(3); // B is the normalizer of the nonsplit Cartan group in G
I:=possImages(3); // (Up to conjugacy), 
		// the odd irreducible subgroups of GL_2(F_3), having
		// surjective determinant, and so that the intersection
		// with SL_2(F_3) is absolutely reducible.
assert #I eq 1; // There is exactly one such subgroup.

assert IsConjugate(G,I[1],A); // This subgroup is conjugate
			// to the normalizer of a split Cartan subgroup

assert isContained(A,B); // The normalizer of a split Cartan is contained
assert #B/#A eq 2;  // as a subgroup of index 2 in the normalizer
			// of a non-split Cartan

K:=imPGL(A); // The image of the normalizer of a non-split Cartan
	// in PGL_2(\F_3)

assert #K eq 4;
assert IsAbelian(K) eq true;
assert IsCyclic(K) eq false;
// Hence K \cong (\Z/2\Z)^2

// ######################################################

G:=GL(2,5);
_,A:=splitCartan(5);  // A is the normalizer of the split Cartan group in G
_,B:=nonSplitCartan(5); // B is the normalizer of the nonsplit Cartan group in G
I:=possImages(5); // (Up to conjugacy), 
		// the odd irreducible subgroups of GL_2(F_5), having
		// surjective determinant, and so that the intersection
		// with SL_2(F_5) is absolutely reducible.
assert #I eq 1; // There is exactly one such subgroup.

H:=sub<G | [G![0,1,2,0], G![1,0,0,4]]>;  // subgroup generated by
				// [0,1]
				// [2,0]
				// and
				// [1,0]
				// [0,4]

assert IsConjugate(G,I[1],H); // The unique subgroup satisfying
			// the above conditions is
			// H (up to conjugacy)

assert isContained(H,A); // H is conjugate to a subgroup of the normalizer
			// of the split Cartan.
assert isContained(H,B); // H is conjugate to a subgroup of the normaizer
			// of the non-split Cartan.

assert G![-1,0,0,-1] in H; // H contains -I


assert Order(H) eq 16;
assert #A/#H eq 2;  // Index of H in the normalizer of split Cartan is 2.
assert #B/#H eq 3;  // Index of H in the normalizer of a non-split Cartan is 3.
assert G![-1,0,0,-1] in H;

K:=imPGL(H); // The image of H in PGL_2(\F_5)

assert #K eq 4;
assert IsAbelian(K) eq true;
assert IsCyclic(K) eq false;
// Hence K \cong (\Z/2\Z)^2


// ############################################################

G:=GL(2,7);
_,A:=splitCartan(7);  // A is the normalizer of the split Cartan group in G
_,B:=nonSplitCartan(7); // B is the normalizer of the nonsplit Cartan group in G
I:=possImages(7); // (Up to conjugacy), 
		// the odd irreducible subgroups of GL_2(F_7), having
		// surjective determinant, and so that the intersection
		// with SL_2(F_7) is absolutely reducible.
assert #I eq 4; // There is exactly four such subgroups.

ordCompare:=func<H1,H2 | #H1 - #H2>;

Sort(~I, ordCompare);  // Sort I according to size.

assert isContained(I[1],I[3]);
assert isContained(I[2],I[4]);

H1:=sub< G | [G![3,0,0,5], G![0,2,2,0]]>;
// subgroup generated by
//[3 0]
//[0 5]
// and
//[0 2]
//[2 0]

H2:=sub<G | [G![0,5,3,0], G![5,0,3,2]]>;
// subgroup generated by
//[0 5]
//[3 0]
// and
// [5 0]
// [3 2]


assert IsConjugate(G,H1,I[3]);
assert IsConjugate(G,H2,I[4]);


assert isContained(H1,H2) eq false;
assert isContained(H2,H1) eq false;  // We only keep the two maximal such
					// subgroups.

assert isContained(H1,A);
assert #A/#H1 eq 2; // H1 is a subgroup of index 2 in the normalizer
		// of a split Cartan

assert #H1 eq 36;

assert isContained(H2,B);
assert #B/#H2 eq 2; // H2 is a subgroup of index 2 in the normalizer
		// of a non-split Cartan
assert #H2 eq 48;

assert G![-1,0,0,-1] in H1;
assert G![-1,0,0,-1] in H2;

K1:=imPGL(H1); // The image of H1 in PGL_2(\F_7)
K2:=imPGL(H2); // The image of H2 in PGL_2(\F_7)

assert IsIsomorphic(K1,DihedralGroup(3));
assert IsIsomorphic(K2,DihedralGroup(4));



==> anc/sieve.m <==

// X is a curve over a finite field F
// j is an element of the function field of X
// this function computes all the points on X over F
// and splits them into four lists:
// pts0, pts1728, ptsinf are points where j takes the value 0, 1728, \infty respectively
// ptsrest is a list of lists of points (with value of j not 0, 1728, \infty).
// A point P \in X(F) belongs to the ith list in ptsrest where
// i=Log(j(P))+1, where Log is the discrete logarithm on F.

points:=function(X,j);
	F:=BaseRing(X);
	assert Characteristic(F) in {2,3} eq false;
	// if the characteristic of F is 2 or 3 then
	// 1728=0. The subdivision of points below
	// does not make sense!
	pts0:=[];
	pts1728:=[];
	ptsinf:=[];
	ptsrest:=[ [] : a in F  ];
	for Q in Points(X) do
		jQ:=j(Q);
		if Type(jQ) eq Infty then // Q is a cusp
			Append(~ptsinf,Q);
		elif jQ eq 0 then  
			Append(~pts0,Q);
		elif jQ eq 1728 then
			Append(~pts1728,Q);
		else
			ind:=Log(jQ)+1;
			ptsrest[ind]:=ptsrest[ind] cat [Q];
		end if;
	end for;
	return pts0, pts1728, ptsinf, ptsrest;
end function;


// X, Y are curves over a finite field F
// and jX, jY are elements of their function fields
// such that jX : X -> P^1, jY : Y-> P^1
// are ramified only above 0, 1728, \infty.
// Let Z be the normalization of X x_\P^1 Y.
// Returns the image of Z(F) in X(F) x Y(F).
// The following assumptions are made by the script:
// the ramification indicies above 0 are all 1 or 3;
// the ramification indicies above 1728 are all 1 or 2;
// the ramification indicies above \infty for jX are coprime
// to the ramification indicies for jY;
// the characteristic is coprime to all the ramification indicies.
fibreProd:=function(X,jX,Y,jY);
	F:=BaseRing(X);
	assert F eq BaseRing(Y);
	assert Characteristic(F) notin {2,3};
	X0,X1728,Xinf,Xrest:=points(X,jX);
	Y0,Y1728,Yinf,Yrest:=points(Y,jY);
	assert #Xrest eq #Yrest;
	prs:=[* *];
	for i in [1..#Xrest] do
		for P in Xrest[i] do
			for Q in Yrest[i] do
				// The index i is 1+log j.
				// P and Q have the same log j
				// and so the same j.
				prs:=prs cat [* [* P, Q *] *];
			end for;
		end for;
	end for;
	for P in X0 do
		pl:=Place(P);
		m:=Valuation(jX,pl);
		assert m in [1,3];
		alpha:=LeadingCoefficient(Expand(jX,pl));
		for Q in Y0 do
			ql:=Place(Q);
			n:=Valuation(jY,ql);
			assert n in [1,3];	
			beta:=LeadingCoefficient(Expand(jY,ql));
			d:=GCD(m,n);
			if IsPower(alpha/beta,d) then
				// P, Q both map to zero, so
				// (P,Q) is a point on the fibre
				// product. The condition
				// that alpha/beta is a d-th point
				// is the condition that (P,Q)
				// lifts to a F-point on the normalization Z
				// (see paper for details).
				prs:=prs cat [* [* P, Q *] *];
			end if;
		end for;
	end for;
	for P in X1728 do
		pl:=Place(P);
		m:=Valuation(jX-1728,pl);
		assert m in [1,2];
		alpha:=LeadingCoefficient(Expand(jX-1728,pl));
		for Q in Y1728 do
			ql:=Place(Q);
			n:=Valuation(jY-1728,ql);
			assert n in [1,2];	
			beta:=LeadingCoefficient(Expand(jY-1728,ql));
			d:=GCD(m,n);
			if IsPower(alpha/beta,d) then
				prs:=prs cat [* [* P, Q *] *];
			end if;
		end for;
	end for;
	for P in Xinf do
		pl:=Place(P);
		m:=Valuation(jX,pl);
		assert GCD(m,Characteristic(F)) eq 1;
		for Q in Yinf do
			ql:=Place(Q);
			n:=Valuation(jY,ql);
			assert GCD(n,Characteristic(F)) eq 1;
			d:=GCD(m,n);
			assert d eq 1;
			// This guarantees that (P,Q) lifts
			// to a F-point of Z.
			prs:=prs cat [* [* P, Q *] *];
		end for;
	end for;
	return prs;
end function;



// q is a prime power.
// Returns
// X: the curve X(d7) over \F_q
// j: the j-map as an element of the function field of X(d7)
// J: the Jacobian elliptic curve of X(d7) over \F_q
// toJ: the Abel-Jacobi map X(d7) -> J 
//      given by sending P to P-(5/2,7/4)
// [toJ( (5/2,7/4) ) , toJ( (5/2, 7/4)) ] This is the image
// of the Mordell--Weil group J(\Q) in J(\F_q)
Xd7:=function(q);
	F:=GF(q);
	Fx<x>:=PolynomialRing(F);
	// X(d7) 
	X:=HyperellipticCurve(-7*(x^4 - 10*x^3 + 27*x^2 - 10*x - 27));	
	pt1:=X![5,7,2];
	pt2:=X![5,-7,2];
	K<x,y>:=FunctionField(X);
	num:= (x^2-5*x+8)^3*(x^2-5*x+1)^3*(x^4-5*x^3+8*x^2-7*x+7)^3*(x+1)^3*x;
	den:=(x^3-4*x^2+3*x+1)^7;
	// map X -> X(1) sends (v:y:w) --> num/den
	// here v/w is the x-coordinate on X
	J,toJ:=EllipticCurve(X,pt1);
	return X,num/den,J,toJ,[toJ(pt1),toJ(pt2)];
end function;

// q is a prime power.
// Returns
// X: the curve X(e7) over \F_q
// j: the j-map as an element of the function field of X(e7)
// J: the Jacobian elliptic curve of X(e7) over \F_q
// toJ: the Abel-Jacobi map X(e7) -> J 
//      given by sending P to P-(-1/3,14/9)
// [toJ( (-1/3,14/9) ) , toJ( (-1/3, -14/9)) ] This is the image
// of the Mordell--Weil group J(\Q) in J(\F_q)
Xe7:=function(q);
	F:=GF(q);
	Fx<x>:=PolynomialRing(F);
	// X(e7)
	X:=HyperellipticCurve(7*(16*x^4 + 68*x^3 + 111*x^2 + 62*x + 11));
	pt1:=X![-1,14,3];
	pt2:=X![-1,-14,3];
	K<x,y>:=FunctionField(X);
	// Map to the j-line is given by (x,y) :-> num(x,1)/den(x,1) 
	num:=(4*x^2+5*x+2)^3*(x^2+3*x+4)^3*(x^2+10*x+4)^3*(3*x+1)^3;
	den:=(x^3+x^2-2*x-1)^7;
	J,toJ:=EllipticCurve(X,pt1);
	return X,num/den,J,toJ,[toJ(pt1),toJ(pt2)];
end function;

// q is a prime power.
// Returns
// X: the curve X(b3,b5) over \F_q
// j: the j-map as an element of the function field of X
// and the image
// of the Mordell--Weil group X(\Q) in X(\F_q)
// (X is a Weierstrass elliptic curve, so we view it
// as its own Jacobian, where the Abel-Jacobi map
// is P :-> P-infty)

Xb3b5:=function(q);
	F:=GF(q);
	X:=EllipticCurve([F | 1,1,1,-10,-10]);
	Zabc<a,b,c>:=PolynomialRing(Integers(),3);
	num:= 744*a^22 + a^21*b + 21610291*a^21*c + 196775*a^20*b*c + 19679221742*a^20*c^2 + 
    864535710*a^19*b*c^2 + 3097839821170*a^19*c^3 + 280874875745*a^18*b*c^3 + 
    160398172634520*a^18*c^4 + 23427619194045*a^17*b*c^4 + 
    3581173749860067*a^17*c^5 + 744608178506178*a^16*b*c^5 + 
    39574700116945818*a^16*c^6 + 10955908577873520*a^15*b*c^6 + 
    221300586074546016*a^15*c^7 + 81503050771678260*a^14*b*c^7 + 
    452164484292474720*a^14*c^8 + 285194718207394695*a^13*b*c^8 - 
    1536589608349883805*a^13*c^9 + 55762990556996795*a^12*b*c^9 - 
    11573711625503130004*a^12*c^10 - 3279590771772625931*a^11*b*c^10 - 
    23644170283687901576*a^11*c^11 - 11441615253798830655*a^10*b*c^11 + 
    14841566873865098288*a^10*c^12 - 10484829378897207230*a^9*b*c^12 + 
    163746939998047776840*a^9*c^13 + 31407913121012464215*a^8*b*c^13 + 
    297626145005589222540*a^8*c^14 + 106648797633809053140*a^7*b*c^14 + 
    72591051644033404488*a^7*c^15 + 116765289776668630797*a^6*b*c^15 - 
    565465392032860949808*a^6*c^16 - 13918837770636323685*a^5*b*c^16 - 
    1009732256085615281421*a^5*c^17 - 177759025944909563070*a^4*b*c^17 - 
    732163177372393977090*a^4*c^18 - 205255459996057885640*a^3*b*c^18 - 
    110250390131324956040*a^3*c^19 - 110429392381676331040*a^2*b*c^19 + 
    186005298368862992624*a^2*c^20 - 27254582640918459024*a*b*c^20 + 
    122302223586818158576*a*c^21 - 1931362137071926240*b*c^21 + 
    23939065157786620512*c^22;
	den:=
a^22 - 108*a^21*c + 5341*a^20*c^2 - 159470*a^19*c^3 + 3185320*a^18*c^4 - 
    44411312*a^17*c^5 + 434502416*a^16*c^6 - 2866286432*a^15*c^7 + 
    10827879680*a^14*c^8 - 2448660480*a^13*c^9 - 203804164096*a^12*c^10 + 
    908424511488*a^11*c^11 - 199387774976*a^10*c^12 - 10229529968640*a^9*c^13 + 
    22534149898240*a^8*c^14 + 51427401531392*a^7*c^15 - 202726751338496*a^6*c^16
    - 174581830647808*a^5*c^17 + 916717819658240*a^4*c^18 + 
    780653255720960*a^3*c^19 - 1917548278841344*a^2*c^20 - 
    2955487255461888*a*c^21 - 1125899906842624*c^22;
	K<x,y>:=FunctionField(X);
	j:=Evaluate(num,[x,y,1])/Evaluate(den,[x,y,1]);
	return X,j, 
	[X![0,1,0], X![-1,0], X![-2,-2], X![8,-27],
			X![3,-2], X![-13/4,9/8], X![-2,3], X![8,18]];
end function;


// q is a prime power.
// Returns
// X: the curve X(s3,b5) over \F_q
// j: the j-map as an element of the function field of X
// and the image
// of the Mordell--Weil group X(\Q) in X(\F_q)
// (X is a Weierstrass elliptic curve, so we view it
// as its own Jacobian, where the Abel-Jacobi map
// is P :-> P-infty)

Xs3b5:=function(q);
	F:=GF(q);
	X:=EllipticCurve([F | 1, 1, 1, -5, 2 ]);

	Zabc<a,b,c>:=PolynomialRing(Integers(),3);

num:=20*a^20 + a^19*b + 764*a^19*c + 198*a^18*b*c - 93375*a^18*c^2 - 5751*a^17*b*c^2
    - 753327*a^17*c^3 - 487899*a^16*b*c^3 + 92440395*a^16*c^4 +
    11853027*a^15*b*c^4 + 172229814*a^15*c^5 + 270788724*a^14*b*c^5 -
    23525413659*a^14*c^6 - 4225070808*a^13*b*c^6 - 130984659090*a^13*c^7 -
    58790769084*a^12*b*c^7 + 388950511392*a^12*c^8 + 17020166634*a^11*b*c^8 +
    1701267503040*a^11*c^9 + 962390170098*a^10*b*c^9 - 5138057183184*a^10*c^10 -
    1225792198458*a^9*b*c^10 - 2802529136907*a^9*c^11 - 4233386478519*a^8*b*c^11
    + 25124440867110*a^8*c^12 + 12721947498873*a^7*b*c^12 -
    37576898359344*a^7*c^13 - 13522468139748*a^6*b*c^13 +
    26254233683775*a^6*c^14 + 6570090062109*a^5*b*c^14 - 9020868831972*a^5*c^15
    - 1225384900488*a^4*b*c^15 + 1225391297463*a^4*c^16 - 1633689*a^3*b*c^16 -
    3346110*a^3*c^17 + 118098*a^2*b*c^17 + 334611*a^2*c^18 - 118098*a*b*c^18 -
    295245*a*c^19 + 59049*b*c^19 + 118098*c^20;
den:=-a^19*c - 178*a^18*c^2 - 18*a^17*b*c^2 - 6207*a^17*c^3 - 1096*a^16*b*c^3 -
    96289*a^16*c^4 - 23052*a^15*b*c^4 - 827873*a^15*c^5 - 246759*a^14*b*c^5 -
    4248050*a^14*c^6 - 1529013*a^13*b*c^6 - 12778784*a^13*c^7 -
    5616723*a^12*b*c^7 - 18221027*a^12*c^8 - 11082681*a^11*b*c^8 +
    7860821*a^11*c^9 - 4999672*a^10*b*c^9 + 66082972*a^10*c^10 +
    24193626*a^9*b*c^10 + 58814247*a^9*c^11 + 41855832*a^8*b*c^11 -
    64866933*a^8*c^12 - 3429432*a^7*b*c^12 - 102739293*a^7*c^13 -
    51095529*a^6*b*c^13 + 35165664*a^6*c^14 - 11946123*a^5*b*c^14 +
    59713848*a^5*c^15 + 23890059*a^4*b*c^15 - 23881311*a^4*c^16 -
    2187*a^3*b*c^16 - 4374*a^3*c^17;
	K<x,y>:=FunctionField(X);
	j:=Evaluate(num,[x,y,1])/Evaluate(den,[x,y,1]);
	return X,j, 
			[X![0,1,0], X![3/4,-7/8], X![0,-2], X![2,-4],
			X![1,-1], X![-3,1], X![0,1], X![2,1]];
end function;


// The input is two labels and a prime.
// label1 is either "Xb3b5","Xs3b5". This denotes the first curve X
// which is either X(b3,b5) or X(s3,b5).
// label2 is either "Xd7","Xe7". This denotes the second curve Y
// which is either X(d7) or X(e7).
// p is a prime \ge 11.
// Let Z be the normalization of the fibre product
// of X and Y. 
// Write Sym^2 Z for the symmetric square of Z,
// and JX, JY for the Jacobians of X, Y.
// There is a natural map
// alpha : Sym^2 Z -> JX x JY
// obtained by composing Z -> X x Y
// with the Abel-Jacobi maps X x Y -> JX x JY.
// (Here, as X is a Weierstrass elliptic curve, we 
// take JX=X). The function computes the 
// red^{-1} alpha (Sym^2 Z (\F_p)).
// The result is a subset of JX(\Q) x JY(\Q).
// We have imposed ordering on the elements of JX(\Q), JY(\Q)
// as listed in the above functions. Thus the function returns
// a list of pairs [i,j] where i=1,..,8 and j=1,2.

pSieve:=function(label1,label2,p);
	assert p ge 11;  // 3, 5 are primes of bad reduction for X(b3,b5)
			// and X(s3,b5).
			// 7 is a prime of bad reduction for X(d7) and X(e7).
			// 2 is a prime of bad reduction for the models
			// used for X(d7) and X(e7). There are models
			// with good reduction at 2, but anyway we
			// want to employ primes that do not divide
			// the ramification indicies of the j-maps.
	assert IsPrime(p);
	F:=GF(p);
	F2:=GF(p^2);
	assert label1 in ["Xb3b5","Xs3b5"];
	assert label2 in ["Xd7","Xe7"];
	if label1 eq "Xb3b5" then
		X,jX,redJXQ:=Xb3b5(p); // redJXQ is the reduction of JX(\Q)
					// in JX(F_p), as an ordered list
					// of eight elements.
		X2,jX2:=Xb3b5(p^2);    // For the points on the symmetric
					// square we need the points on X
					// over F_p and F_{p^2}
					// so we construct both curves.
	else
		X,jX,redJXQ:=Xs3b5(p);
		X2,jX2:=Xs3b5(p^2);
	end if;
	assert #redJXQ eq 8;
	if label2 eq "Xd7" then
		Y,jY,JY,toJY,redJYQ:=Xd7(p);
		Y2,jY2,JY2,toJY2:=Xd7(p^2);
	else
		Y,jY,JY,toJY,redJYQ:=Xe7(p);
		Y2,jY2,JY2,toJY2:=Xe7(p^2);
	end if;
	assert #redJYQ eq 2; 
	fb1:=fibreProd(X,jX,Y,jY);  // These are the points of Z over F_p
	fb2:=fibreProd(X2,jX2,Y2,jY2); // These are the points of Z over F_p^2 
	indprs:={};
	for pr1,pr2 in fb1 do // The F_p-points of the 
				// symmetric square consists of pairs
				// of F_p points, ...
		s1:=pr1[1]+pr2[1];  // The image under the Abel-Jacobi
					// map in JX.
		ind1:=[i : i in [1..8] | s1 eq redJXQ[i]];
					// The indicies of the pull-back
					// to JX(Q).
		s2:=toJY(pr1[2])+toJY(pr2[2]); // The image under the
						// Abel-Jacobi map
						// in JY
		ind2:=[i : i in [1,2] | s2 eq redJYQ[i]];
					// The indicies of the pull-back
					// to JY(Q).
		indprs:=indprs join {[i,j] : i in ind1, j in ind2};	
	end for;
	for pr in fb2 do // .. or a pair of conjugate  F_{p^2} - points.
		s1:=pr[1]+X2![a^p : a in Eltseq(pr[1])]; 
			// Conjugating using Frobenius.
		s1:=X(F)!Eltseq(s1);		
		ind1:=[i : i in [1..8] | s1 eq redJXQ[i]];
		pr2:=toJY2(pr[2]);	
		s2:=pr2+JY2![a^p : a in Eltseq(pr2)];
		s2:=JY(F)!Eltseq(s2);
		ind2:=[i : i in [1,2] | s2 eq redJYQ[i]];
		indprs:=indprs join {[i,j] : i in ind1, j in ind2};	
	end for;
	return indprs;
 end function;



// The input is two labels and a list of primes.
// label1 is either "Xb3b5","Xs3b5". This denotes the first curve X
// which is either X(b3,b5) or X(s3,b5).
// label2 is either "Xd7","Xe7". This denotes the second curve Y
// which is either X(d7) or X(e7).
// Computes the intersection in J_X(\Q) x J_Y(\Q) described 
// \cap_{p=p_i} red_p^{-1} alpha (Sym^2 Z (\F_p))
sieve:=function(label1,label2,primes);
	indprs:={[i,j] : i in [1..8], j in [1,2]};
	for p in primes do
		indprsp:=pSieve(label1,label2,p);
		indprs:=indprs meet indprsp;
		print "++++++++++++++++++++++++++++++++++++++++++++++++";
		print p, indprsp, indprs;
	end for;
	return indprs;
end function;


// We now verify the results claimed in the paper for 
// the four curves X(b3,b5,d7), X(s3,b5,d7), X(b3,b5,e7), X(s3,b5,e7)

// Warning! This part is very slow (perhaps 2 hours).

//==========================================================

// X(b3,b5,d7);

indprs:=sieve("Xb3b5","Xd7",PrimesInInterval(11,100));
assert indprs eq { [1,2], [5,2], [8,2] };

// 1, 5, 8 denote the divisors [0], [ (3,-2)-infty] , [ (8,18)-infty ]
// on X(b3,b5) (see the list of points in the command Xb3b5).
// 2 denotes the divisor [(5/2,-7/4) - (5/2,7/4)] on X(d7)
// (see the list of points in the command Xd7).

// =======================================================

// X(s3,b5,d7);

indprs:=sieve("Xs3b5","Xd7",PrimesInInterval(11,100));
assert indprs eq { [1,2], [4,2], [5,2] };

// 1, 4, 5 denote the divisors [0], [ (2,-4)-infty] , [ (1,-1)-infty ]
// on X(s3,b5) (see the list of points in the command Xs3b5).
// 2 denotes the divisor [(5/2,-7/4) - (5/2,7/4)] on X(d7)
// (see the list of points in the command Xd7).

// ========================================================

// X(b3,b5,e7);

indprs:=sieve("Xb3b5","Xe7",PrimesInInterval(11,100));
assert indprs eq { };

// Returns the empty set. So X(b3,b5,e7) has no quadratic points.

// =======================================================

// X(s3,b5,e7);

indprs:=sieve("Xs3b5","Xe7",PrimesInInterval(11,100));
assert indprs eq { [7,2] };

// Note 7 denotes the divisors [ (0,1)-infty ]
// on X(s3,b5) (see the list of points in the command Xs3b5).
// Note 2 denotes the divisor [ (-1/3,-14/9) - (-1/3,14/9) ] on X(e7)
// (see the list of points in the command Xe7).



